On the number of frequency hypercubes $F^n(4;2,2)$

A frequency $n$-cube $F^n(4;2,2)$ is an $n$-dimensional $4$-by-...-by-$4$ array filled by $0$s and $1$s such that each line contains exactly two $1$s. We classify the frequency $4$-cubes $F^4(4;2,2)$, find a testing set of size $25$ for $F^3(4;2,2)$, and derive an upper bound on the number of $F^n(4;2,2)$. Additionally, for any $n$ greater than $2$, we construct an $F^n(4;2,2)$ that cannot be refined to a latin hypercube, while each of its sub-$F^{n-1}(4;2,2)$ can. Keywords: frequency hypercube, frequency square, latin hypercube, testing set, MDS code

==> anc/2-mds-codes3.txt <==
1100110000110011110011000011001100110011110011000011001111001100 6*256 S+ 0
1100101001010011101000111100010101011100001110100011010110101100 6*32 S+ 0
1100110000110011110000111100001100111100001111000011001111001100 2*64 S+ 0
1100110000110011101001011010010101011010010110100011001111001100 2*32 S+ 0
1100110000110011101001011001011001011010011010010011001111001100 2*16 S+ 0
1100110000110011110010100101001100110101101011000011001111001100 6*4 S+ 0
1100110000110011101001011010010101010011110010100011101001011100 2*8 S+ 7
1100101001010011101001011001011001010110101010010011100101101100 3*4 S- 7
1100110000110011110000111100001100111010010111000011010110101100 1*8 S+ 7
1100110000110011110000111010010100111010010111000011010111001010 2*2 S+ 7


==> anc/read_me.txt <==
Double-MDS-codes in $H(3,4)$ and $H(4,4)$ and unitrades in $H(3,4)$ 
(attachment to the paper "On the number of frequency hypercubes F$^n(4;2,2)$") 

The files 2-mds-codes4.txt, 2-mds-codes3.txt, and unitrades3.txt contain the lists of inequivalent double-MDS-codes in H(4,4) and in H(3,4) and unitrades in H(3,4), respectively. The format is as follows. 

Each line starts with the sequence of 0s and 1s that represents the value list of the characteristic function of the corresponding code (double-MDS-code or unitrade). 

Next, the number of automorphisms is given in the form A*B, where B is the number of autotopies.
The next record contains 'N-', 'O-', 'S-', or 'S+'.
'S+' means that the code is isotopic to its complement.
'S-' means that the code is equivalent but not isotopic to its complement.
'N-' and 'O-' mean that the code is not equivalent to its complement and the complement, up to equivalence, is listed one line below (N-) or above (O-), respectively.
So, in particular, to save only inequivalent F4(4;2,2), one should remove the lines with 'O-'.

The next value is the minimum length of an odd cycle induced by codewords (0 means that the induced subgraph of H(n,4) is bipartite and there are no odd cycles).

In unitrades3.txt, the last record in each line is the cardinality of the unitrade.

If one removes the lines with " 3 " (corresponding to 3-cycles) from unitrades3.txt, then the result will contain all inequivalent double-codes.


==> anc/unitrades3.txt <==
0000000000000000000000000000000000000000000000000000000000000000 6*13824 N- 0 00
1111111111111111111111111111111111111111111111111111111111111111 6*13824 O- 0 64
0000000000000000000000000000000000000000110011000000000011001100 6*64 N- 0 08
1111111111111111111111111111111111111111001100111111111100110011 6*64 O- 0 56
0000000000000000000000000000000000001100101001100000110010100110 2*24 N- 0 12
1111111111111111111111111111111111110011010110011111001101011001 2*24 O- 0 52
0000000000000000000000001100110000001010000010100000101011000110 6*2 N- 0 14
1111111111111111111111110011001111110101111101011111010100111001 6*2 O- 0 50
0000000000000000000000000000000000000000111111110000000011111111 2*384 N- 3 16
1111111111111111111111111111111111111111000000001111111100000000 2*384 O- 3 48
0000000000000000000000000000000000001100001111110000110000111111 1*32 N- 3 16
1111111111111111111111111111111111110011110000001111001111000000 1*32 O- 3 48
0000000000000000000000000000000011001100001100111100110000110011 2*128 N- 0 16
1111111111111111111111111111111100110011110011000011001111001100 2*128 O- 0 48
0000000000000000000000000000000011001010010100111100101001010011 2*32 N- 0 16
1111111111111111111111111111111100110101101011000011010110101100 2*32 O- 0 48
0000000000000000000000001100110000001100101001100000110001101010 6*4 N- 7 16
1111111111111111111111110011001111110011010110011111001110010101 6*4 O- 7 48
0000000000000000000000001100110000000011000000110000001111001111 2*8 N- 3 16
1111111111111111111111110011001111111100111111001111110000110000 2*8 O- 3 48
0000000000000000000000001100110000000011101010010000001101100101 2*4 N- 0 16
1111111111111111111111110011001111111100010101101111110010011010 2*4 O- 0 48
0000000000000000000000001100110000110011000000000011001111001100 2*32 N- 0 16
1111111111111111111111110011001111001100111111111100110000110011 2*32 O- 0 48
0000000011001100000000001100110000110011000000000011001100000000 6*128 N- 0 16
1111111100110011111111110011001111001100111111111100110011111111 6*128 O- 0 48
0000000000000000000000001100110000001010100100110000101001011111 2*1 N- 3 18
1111111111111111111111110011001111110101011011001111010110100000 2*1 O- 3 46
0000000000000000000000001100110010100011000010011010001111000101 2*1 N- 0 18
1111111111111111111111110011001101011100111101100101110000111010 2*1 O- 0 46
0000000000000000000011001010011000001010100100110000011000110101 2*6 N- 7 18
1111111111111111111100110101100111110101011011001111100111001010 2*6 O- 7 46
0000000000000000000011001010011000001010011011000000011011001010 6*18 N- 0 18
1111111111111111111100110101100111110101100100111111100100110101 6*18 O- 0 46
0000000000000000000011001010011010010000101000111001110000000101 2*6 N- 0 18
1111111111111111111100110101100101101111010111000110001111111010 2*6 O- 0 46
0000000000000000000000000000000011001010100111111100101010011111 2*24 N- 3 20
1111111111111111111111111111111100110101011000000011010101100000 2*24 O- 3 44
0000000000000000000000001100110000001100001111110000110011110011 2*8 N- 3 20
1111111111111111111111110011001111110011110000001111001100001100 2*8 O- 3 44
0000000000000000000000001100110000001111000011110000111111000011 2*4 N- 3 20
1111111111111111111111110011001111110000111100001111000000111100 2*4 O- 3 44
0000000000000000000000001100110000001111101001010000111101101001 1*4 N- 3 20
1111111111111111111111110011001111110000010110101111000010010110 1*4 O- 3 44
0000000000000000000000001100110011000011000011111100001111000011 1*4 N- 3 20
1111111111111111111111110011001100111100111100000011110000111100 1*4 O- 3 44
0000000000000000000000001100110011000011101001011100001101101001 1*4 N- 7 20
1111111111111111111111110011001100111100010110100011110010010110 1*4 O- 7 44
0000000000000000000000001100110010101001000000111010100111001111 2*2 N- 3 20
1111111111111111111111110011001101010110111111000101011000110000 2*2 O- 3 44
0000000000000000000000001100110010101001101010011010100101100101 1*2 N- 3 20
1111111111111111111111110011001101010110010101100101011010011010 1*2 O- 3 44
0000000000000000000000001100110010100101101001011010010101101001 2*2 N- 0 20
1111111111111111111111110011001101011010010110100101101010010110 2*2 O- 0 44
0000000000000000000000001100110000110011101010100011001101100110 1*8 N- 3 20
1111111111111111111111110011001111001100010101011100110010011001 1*8 O- 3 44
0000000000000000000011001010011000001010001110010000011010011111 2*2 N- 3 20
1111111111111111111100110101100111110101110001101111100101100000 2*2 O- 3 44
0000000000000000000011001010011011000000100101011100110000110011 2*4 N- 0 20
1111111111111111111100110101100100111111011010100011001111001100 2*4 O- 0 44
0000000000000000000011001010011011001001000001011100010110100011 2*1 N- 7 20
1111111111111111111100110101100100110110111110100011101001011100 2*1 O- 7 44
0000000000000000000011001010011010010000001110101001110010011100 1*2 N- 3 20
1111111111111111111100110101100101101111110001010110001101100011 1*2 O- 3 44
0000000000000000000011001010011010011010001100001001011010010110 2*2 N- 0 20
1111111111111111111100110101100101100101110011110110100101101001 2*2 O- 0 44
0000000011001100000000001100110010101001000000111010100100000011 2*8 N- 0 20
1111111100110011111111110011001101010110111111000101011011111100 2*8 O- 0 44
0000000011001100000000001100110010100011000010011010001100001001 2*4 N- 3 20
1111111100110011111111110011001101011100111101100101110011110110 2*4 O- 3 44
0000000011001100000000001010101001010011000001100101001101100000 2*4 N- 0 20
1111111100110011111111110101010110101100111110011010110010011111 2*4 O- 0 44
0000000011001100000010100000101010010000110001011001101000000011 2*2 N- 0 20
1111111100110011111101011111010101101111001110100110010111111100 2*2 O- 0 44
0000000011001100000010100000101001010000010100000101101010010110 2*2 N- 0 20
1111111100110011111101011111010110101111101011111010010101101001 2*2 O- 0 44
0000000011001100000010100000101001011001110000000101001100000110 6*1 N- 0 20
1111111100110011111101011111010110100110001111111010110011111001 6*1 O- 0 44
0000000011001100000010101100011000111001000010100011001100000000 6*2 N- 0 20
1111111100110011111101010011100111000110111101011100110011111111 6*2 O- 0 44
0000000000000000000000001100110011001010100111111100101001010011 2*1 N- 3 22
1111111111111111111111110011001100110101011000000011010110101100 2*1 O- 3 42
0000000000000000000000001100110010100011101000111010001101101111 1*1 N- 3 22
1111111111111111111111110011001101011100010111000101110010010000 1*1 O- 3 42
0000000000000000000011001010011000001010010111110000011011111001 2*2 N- 3 22
1111111111111111111100110101100111110101101000001111100100000110 2*2 O- 3 42
0000000000000000000011001010011011000000001111111100110010011001 2*1 N- 3 22
1111111111111111111100110101100100111111110000000011001101100110 2*1 O- 3 42
0000000000000000000011001010011011001010001101011100011010010011 2*2 N- 7 22
1111111111111111111100110101100100110101110010100011100101101100 2*2 O- 7 42
0000000000000000000011001010011011001001101011111100010100001001 2*1 N- 3 22
1111111111111111111100110101100100110110010100000011101011110110 2*1 O- 3 42
0000000000000000000011001010011011001001100111001100010100111010 1*1 N- 3 22
1111111111111111111100110101100100110110011000110011101011000101 1*1 O- 3 42
0000000000000000000011001010011010010000011011111001110011001001 2*1 N- 3 22
1111111111111111111100110101100101101111100100000110001100110110 2*1 O- 3 42
0000000000000000000011001010011010011010100110101001011000111100 1*1 N- 3 22
1111111111111111111100110101100101100101011001010110100111000011 1*1 O- 3 42
0000000000000000000011001010011010011010011001011001011011000011 2*2 N- 0 22
1111111111111111111100110101100101100101100110100110100100111100 2*2 O- 0 42
0000000000000000000011001010011010011001001100111001010110010101 1*2 N- 3 22
1111111111111111111100110101100101100110110011000110101001101010 1*2 O- 3 42
0000000011001100000000001010101011001001000001011100100101100011 2*1 N- 0 22
1111111100110011111111110101010100110110111110100011011010011100 2*1 O- 0 42
0000000011001100000000001010101010010101000011001001010101101010 1*1 N- 3 22
1111111100110011111111110101010101101010111100110110101010010101 1*1 O- 3 42
0000000011001100000011001010011010010000000010011001110001100011 6*1 N- 7 22
1111111100110011111100110101100101101111111101100110001110011100 6*1 O- 7 42
0000000011001100000011001010011010010000001110101001110001010000 2*1 N- 7 22
1111111100110011111100110101100101101111110001010110001110101111 2*1 O- 7 42
0000000011001100000011001010011010011001000000001001010101101010 2*1 N- 7 22
1111111100110011111100110101100101100110111111110110101010010101 2*1 O- 7 42
0000000011001100000011001010011000111001000010100011010101100000 2*2 N- 7 22
1111111100110011111100110101100111000110111101011100101010011111 2*2 O- 7 42
0000000011001100000010100000101010010000000010011001101011001111 6*6 N- 3 22
1111111100110011111101011111010101101111111101100110010100110000 6*6 O- 3 42
0000000011001100000010100000101010010000101000111001101001100101 6*1 N- 7 22
1111111100110011111101011111010101101111010111000110010110011010 6*1 O- 7 42
0000000011001100000010100000101010010000010111001001101010011010 2*1 N- 3 22
1111111100110011111101011111010101101111101000110110010101100101 2*1 O- 3 42
0000000011001100000010100000101010010000111101101001101000110000 2*1 N- 3 22
1111111100110011111101011111010101101111000010010110010111001111 2*1 O- 3 42
0000000011001100000010100000101010011100010100001001011010010110 1*1 N- 0 22
1111111100110011111101011111010101100011101011110110100101101001 1*1 O- 0 42
0000000011001100000010100000101001101001100101100110001101010000 2*2 N- 0 22
1111111100110011111101011111010110010110011010011001110010101111 2*2 O- 0 42
0000000011001100000010100000101001010000100111000101101001011010 2*1 N- 3 22
1111111100110011111101011111010110101111011000111010010110100101 2*1 O- 3 42
0000000011001100000010100000101001010000001101100101101011110000 1*1 N- 3 22
1111111100110011111101011111010110101111110010011010010100001111 1*1 O- 3 42
0000000011001100000010100000101001011001101001100101001101100000 2*1 N- 7 22
1111111100110011111101011111010110100110010110011010110010011111 2*1 O- 7 42
0000000000000000000000000000000011001100111111111100110011111111 2*64 N- 3 24
1111111111111111111111111111111100110011000000000011001100000000 2*64 O- 3 40
0000000000000000000000001100110011001100001100111100110011111111 2*16 N- 3 24
1111111111111111111111110011001100110011110011000011001100000000 2*16 O- 3 40
0000000000000000000000001100110011001111000000111100111111001111 1*4 N- 3 24
1111111111111111111111110011001100110000111111000011000000110000 1*4 O- 3 40
0000000000000000000000001100110011001111101010011100111101100101 1*4 N- 3 24
1111111111111111111111110011001100110000010101100011000010011010 1*4 O- 3 40
0000000000000000000000001100110000110011001100110011001111111111 1*16 N- 3 24
1111111111111111111111110011001111001100110011001100110000000000 1*16 O- 3 40
0000000000000000000000001100110000111111101001100011111101101010 2*4 N- 3 24
1111111111111111111111110011001111000000010110011100000010010101 2*4 O- 3 40
0000000000000000000000001111111100001111000011110000111111110000 2*144 N- 3 24
1111111111111111111111110000000011110000111100001111000000001111 2*144 O- 3 40
0000000000000000000000001111111100001111110000110000111100111100 2*16 N- 3 24
1111111111111111111111110000000011110000001111001111000011000011 2*16 O- 3 40
0000000000000000000000001111111111001100110011001100110000110011 2*16 N- 3 24
1111111111111111111111110000000000110011001100110011001111001100 2*16 O- 3 40
0000000000000000000000001111111111001100101010101100110001010101 1*8 N- 3 24
1111111111111111111111110000000000110011010101010011001110101010 1*8 O- 3 40
0000000000000000000000001111111111001010000001101100101011111001 1*2 N- 3 24
1111111111111111111111110000000000110101111110010011010100000110 1*2 O- 3 40
0000000000000000000000001111111111001010110010101100101000110101 1*2 N- 3 24
1111111111111111111111110000000000110101001101010011010111001010 1*2 O- 3 40
0000000000000000000000001111111111000011000011111100001111110000 1*16 N- 3 24
1111111111111111111111110000000000111100111100000011110000001111 1*16 O- 3 40
0000000000000000000000001111111111000011110000111100001100111100 1*16 N- 3 24
1111111111111111111111110000000000111100001111000011110011000011 1*16 O- 3 40
0000000000000000000000001111111111000011101001011100001101011010 1*8 N- 3 24
1111111111111111111111110000000000111100010110100011110010100101 1*8 O- 3 40
0000000000000000000011001010011011000000010110011100110011111111 2*4 N- 3 24
1111111111111111111100110101100100111111101001100011001100000000 2*4 O- 3 40
0000000000000000000011001010011011001010100111111100011000111001 2*1 N- 3 24
1111111111111111111100110101100100110101011000000011100111000110 2*1 O- 3 40
0000000000000000000011001010011011001001110010011100010101101111 1*1 N- 3 24
1111111111111111111100110101100100110110001101100011101010010000 1*1 O- 3 40
0000000000000000000011001010011011000011110000111100111101100101 2*1 N- 3 24
1111111111111111111100110101100100111100001111000011000010011010 2*1 O- 3 40
0000000000000000000011001010011010011010110011111001011001101001 2*2 N- 3 24
1111111111111111111100110101100101100101001100000110100110010110 2*2 O- 3 40
0000000000000000000011001010011010011010111111001001011001011010 2*1 N- 3 24
1111111111111111111100110101100101100101000000110110100110100101 2*1 O- 3 40
0000000000000000000011001010011010011001010101011001010111110011 1*1 N- 3 24
1111111111111111111100110101100101100110101010100110101000001100 1*1 O- 3 40
0000000000000000000011000011111100000011111111000000111111000011 2*24 N- 3 24
1111111111111111111100111100000011111100000000111111000000111100 2*24 O- 3 40
0000000000000000000011000011111111001010101011001100011010010011 1*1 N- 3 24
1111111111111111111100111100000000110101010100110011100101101100 1*1 O- 3 40
0000000000000000000011000011111111000011000011111100111100110000 1*8 N- 3 24
1111111111111111111100111100000000111100111100000011000011001111 1*8 O- 3 40
0000000000000000000011000011111111000011001111001100111100000011 1*8 N- 3 24
1111111111111111111100111100000000111100110000110011000011111100 1*8 O- 3 40
0000000000000000000011000011111110100000111101011010110011001010 1*2 N- 3 24
1111111111111111111100111100000001011111000010100101001100110101 1*2 O- 3 40
0000000000000000000011000011111110101010010101011010011001101010 2*1 N- 3 24
1111111111111111111100111100000001010101101010100101100110010101 2*1 O- 3 40
0000000000000000000011000011111110101001011001011010010101011010 1*2 N- 3 24
1111111111111111111100111100000001010110100110100101101010100101 1*2 O- 3 40
0000000000000000000011000011111110101001010101101010010101101001 1*2 N- 3 24
1111111111111111111100111100000001010110101010010101101010010110 1*2 O- 3 40
0000000000000000110011000011001110100101101001010110100110010110 2*24 N- 0 24
1111111111111111001100111100110001011010010110101001011001101001 2*24 O- 0 40
0000000000000000110011000011001110100101100101100110100110100101 2*8 N- 0 24
1111111111111111001100111100110001011010011010011001011001011010 2*8 O- 0 40
0000000011001100000000001100110011001100001100111100110000110011 6*64 N- 0 24
1111111100110011111111110011001100110011110011000011001111001100 6*64 O- 0 40
0000000011001100000000001100110011001010010100111100101001010011 2*4 N- 3 24
1111111100110011111111110011001100110101101011000011010110101100 2*4 O- 3 40
0000000011001100000000001100110011000011000011111100001100001111 2*16 N- 3 24
1111111100110011111111110011001100111100111100000011110011110000 2*16 O- 3 40
0000000011001100000000001100110011000011110000111100001111000011 1*16 N- 3 24
1111111100110011111111110011001100111100001111000011110000111100 1*16 O- 3 40
0000000011001100000000001100110011000011101001011100001110100101 1*8 N- 3 24
1111111100110011111111110011001100111100010110100011110001011010 1*8 O- 3 40
0000000011001100000000001100110010101001101010011010100110101001 1*8 N- 3 24
1111111100110011111111110011001101010110010101100101011001010110 1*8 O- 3 40
0000000011001100000000001100110010101001011001011010100101100101 1*8 N- 3 24
1111111100110011111111110011001101010110100110100101011010011010 1*8 O- 3 40
0000000011001100000000001100110010100101101001011010010110100101 2*8 N- 3 24
1111111100110011111111110011001101011010010110100101101001011010 2*8 O- 3 40
0000000011001100000000001100110010100101100101101010010110010110 2*8 N- 3 24
1111111100110011111111110011001101011010011010010101101001101001 2*8 O- 3 40
0000000011001100000000001100110010100011110001011010001111000101 2*4 N- 3 24
1111111100110011111111110011001101011100001110100101110000111010 2*4 O- 3 40
0000000011001100000000001100110010100011101000111010001110100011 1*4 N- 3 24
1111111100110011111111110011001101011100010111000101110001011100 1*4 O- 3 40
0000000011001100000000001100110000110011110011000011001111001100 2*64 N- 3 24
1111111100110011111111110011001111001100001100111100110000110011 2*64 O- 3 40
0000000011001100000000001100110000110011101010100011001110101010 2*16 N- 3 24
1111111100110011111111110011001111001100010101011100110001010101 2*16 O- 3 40
0000000011001100000000001010101011001010010100111100101000110101 2*4 N- 7 24
1111111100110011111111110101010100110101101011000011010111001010 2*4 O- 7 40
0000000011001100000000001010101011000101000010011100010101101111 2*1 N- 3 24
1111111100110011111111110101010100111010111101100011101010010000 2*1 O- 3 40
0000000011001100000000001010101011000101110001011100010110100011 2*1 N- 3 24
1111111100110011111111110101010100111010001110100011101001011100 2*1 O- 3 40
0000000011001100000000001010101011000011000011111100001101101001 1*1 N- 3 24
1111111100110011111111110101010100111100111100000011110010010110 1*1 O- 3 40
0000000011001100000000001010101011000011110000111100001110100101 1*1 N- 3 24
1111111100110011111111110101010100111100001111000011110001011010 1*1 O- 3 40
0000000011001100000000001010101010010110000011111001011001101001 1*2 N- 3 24
1111111100110011111111110101010101101001111100000110100110010110 1*2 O- 3 40
0000000011001100000000001010101010010110110000111001011010100101 1*2 N- 3 24
1111111100110011111111110101010101101001001111000110100101011010 1*2 O- 3 40
0000000011001100000000001010101010011111000001101001111101100000 1*4 N- 3 24
1111111100110011111111110101010101100000111110010110000010011111 1*4 O- 3 40
0000000011001100000000001010101001010011110010100101001110101100 1*4 N- 3 24
1111111100110011111111110101010110101100001101011010110001010011 1*4 O- 3 40
0000000011001100000000000011001111000011000011111100001111110000 2*16 N- 3 24
1111111100110011111111111100110000111100111100000011110000001111 2*16 O- 3 40
0000000011001100000000000011001111000011110000111100001100111100 2*16 N- 0 24
1111111100110011111111111100110000111100001111000011110011000011 2*16 O- 0 40
0000000011001100000000000011001111000011101001011100001101011010 2*8 N- 7 24
1111111100110011111111111100110000111100010110100011110010100101 2*8 O- 7 40
0000000011001100000000000011001110100101000011111010010111110000 2*8 N- 3 24
1111111100110011111111111100110001011010111100000101101000001111 2*8 O- 3 40
0000000011001100000000000011001110100101110000111010010100111100 1*8 N- 0 24
1111111100110011111111111100110001011010001111000101101011000011 1*8 O- 0 40
0000000011001100000000000011001110100101100101101010010101101001 2*8 N- 0 24
1111111100110011111111111100110001011010011010010101101010010110 2*8 O- 0 40
0000000011001100000011001010011011001001011000111100010100001001 2*1 N- 7 24
1111111100110011111100110101100100110110100111000011101011110110 2*1 O- 7 40
0000000011001100000011001010011010101001000000111010010101101001 2*1 N- 7 24
1111111100110011111100110101100101010110111111000101101010010110 2*1 O- 7 40
0000000011001100000011001010011010101001001100001010010101011010 2*1 N- 7 24
1111111100110011111100110101100101010110110011110101101010100101 2*1 O- 7 40
0000000011001100000011001010011010010000101000111001110011001001 1*1 N- 3 24
1111111100110011111100110101100101101111010111000110001100110110 1*1 O- 3 40
0000000011001100000011001010011010010000100100001001110011111010 6*1 N- 3 24
1111111100110011111100110101100101101111011011110110001100000101 6*1 O- 3 40
0000000011001100000011001010011010010000010111001001110000110110 2*1 N- 3 24
1111111100110011111100110101100101101111101000110110001111001001 2*1 O- 3 40
0000000011001100000011001010011010011010000000111001011001101001 2*1 N- 7 24
1111111100110011111100110101100101100101111111000110100110010110 2*1 O- 7 40
0000000011001100000011001010011010011010001100001001011001011010 2*1 N- 7 24
1111111100110011111100110101100101100101110011110110100110100101 2*1 O- 7 40
0000000011001100000011001010011010011001101010101001010111000000 1*1 N- 3 24
1111111100110011111100110101100101100110010101010110101000111111 1*1 O- 3 40
0000000011001100000011001010011010011001011001101001010100001100 1*1 N- 3 24
1111111100110011111100110101100101100110100110010110101011110011 1*1 O- 3 40
0000000011001100000011001010011010010011000010101001111101100000 1*1 N- 3 24
1111111100110011111100110101100101101100111101010110000010011111 1*1 O- 3 40
0000000011001100000011001010011000111001101000000011010111001010 2*1 N- 3 24
1111111100110011111100110101100111000110010111111100101000110101 2*1 O- 3 40
0000000011001100000011001010011000110011000000000011111101101010 2*2 N- 3 24
1111111100110011111100110101100111001100111111111100000010010101 2*2 O- 3 40
0000000011001100000011000011111110100000100100111010110001100000 1*1 N- 3 24
1111111100110011111100111100000001011111011011000101001110011111 1*1 O- 3 40
0000000011001100000011000011111100110000000000110011110011110000 2*4 N- 3 24
1111111100110011111100111100000011001111111111001100001100001111 2*4 O- 3 40
0000000011001100000011000011111100110000001100000011110011000011 2*4 N- 3 24
1111111100110011111100111100000011001111110011111100001100111100 2*4 O- 3 40
0000000011001100000010100000101010010000011011111001101010101001 2*1 N- 3 24
1111111100110011111101011111010101101111100100000110010101010110 2*1 O- 3 40
0000000011001100000010100000101010011100100111001001011001011010 1*1 N- 3 24
1111111100110011111101011111010101100011011000110110100110100101 1*1 O- 3 40
0000000011001100000010100000101010011100011000111001011010100101 2*2 N- 0 24
1111111100110011111101011111010101100011100111000110100101011010 2*2 O- 0 40
0000000011001100000010100000101010011100001101101001011011110000 1*1 N- 3 24
1111111100110011111101011111010101100011110010010110100100001111 1*1 O- 3 40
0000000011001100000010100000101010011001010101011001001110010011 1*2 N- 3 24
1111111100110011111101011111010101100110101010100110110001101100 1*2 O- 3 40
0000000011001100000010100000101001101001010110100110001110011100 2*2 N- 3 24
1111111100110011111101011111010110010110101001011001110001100011 2*2 O- 3 40
0000000011001100000010100000101001101001111100000110001100110110 2*1 N- 3 24
1111111100110011111101011111010110010110000011111001110011001001 2*1 O- 3 40
0000000011001100000010100000101001010000111110100101101000111100 1*1 N- 3 24
1111111100110011111101011111010110101111000001011010010111000011 1*1 O- 3 40
0000000011001100000010100000101001011100111101100101011000110000 2*1 N- 3 24
1111111100110011111101011111010110100011000010011010100111001111 2*1 O- 3 40
0000000011001100000010100000101001011001100101010101001101010011 1*1 N- 3 24
1111111100110011111101011111010110100110011010101010110010101100 1*1 O- 3 40
0000000011001100000010100000101001011001011010100101001110101100 2*1 N- 3 24
1111111100110011111101011111010110100110100101011010110001010011 2*1 O- 3 40
0000000011001100000010100000101001010101110011000101111100001010 6*1 N- 3 24
1111111100110011111101011111010110101010001100111010000011110101 6*1 O- 3 40
0000000011001100000010100000101001010101011001100101111110100000 2*1 N- 3 24
1111111100110011111101011111010110101010100110011010000001011111 2*1 O- 3 40
0000000011001100000010101100011010011100010100001001011001011010 1*1 N- 3 24
1111111100110011111101010011100101100011101011110110100110100101 1*1 O- 3 40
0000000011001100000010101100011010011001101010101001001110100000 2*1 N- 3 24
1111111100110011111101010011100101100110010101010110110001011111 2*1 O- 3 40
0000000011001100000010101100011001101001010110100110001101010000 2*1 N- 3 24
1111111100110011111101010011100110010110101001011001110010101111 2*1 O- 3 40
0000000011001100000010101100011001010000100111000101101010010110 2*2 N- 3 24
1111111100110011111101010011100110101111011000111010010101101001 2*2 O- 3 40
0000000011001100000010101100011001010000001101100101101000111100 1*1 N- 3 24
1111111100110011111101010011100110101111110010011010010111000011 1*1 O- 3 40
0000000011001100000010101100011001011100001110100101011000110000 2*1 N- 0 24
1111111100110011111101010011100110100011110001011010100111001111 2*1 O- 0 40
0000000011001100000010101100011001011001011010100101001101100000 1*1 N- 3 24
1111111100110011111101010011100110100110100101011010110010011111 1*1 O- 3 40
0000000011001100000010101100011000111001101000000011001110101010 2*1 N- 3 24
1111111100110011111101010011100111000110010111111100110001010101 2*1 O- 3 40
0000000011001100000010101001001110011100000001011001011001011010 6*1 N- 0 24
1111111100110011111101010110110001100011111110100110100110100101 6*1 O- 0 40
0000000011001100000010101001001110011100010100001001011000001111 2*1 N- 3 24
1111111100110011111101010110110001100011101011110110100111110000 2*1 O- 3 40
0000000011001100000010101001001101101001000011110110001101010000 2*1 N- 3 24
1111111100110011111101010110110010010110111100001001110010101111 2*1 O- 3 40
0000000011001100000010101001001101101001010110100110001100000101 2*1 N- 0 24
1111111100110011111101010110110010010110101001011001110011111010 2*1 O- 0 40
0000000011001100000010101001001101010000011000110101101000111100 1*2 N- 7 24
1111111100110011111101010110110010101111100111001010010111000011 1*2 O- 7 40
0000000011001100000010101001001101010000001101100101101001101001 1*2 N- 7 24
1111111100110011111101010110110010101111110010011010010110010110 1*2 O- 7 40
0000000011001100000010101001001101011100010111000101011000000011 1*1 N- 3 24
1111111100110011111101010110110010100011101000111010100111111100 1*1 O- 3 40
0000000011001100000010101001001101011001010110010101001100000110 2*1 N- 3 24
1111111100110011111101010110110010100110101001101010110011111001 2*1 O- 3 40
0000000011001100000010101001001100111100000011110011011001010000 2*1 N- 3 24
1111111100110011111101010110110011000011111100001100100110101111 2*1 O- 3 40
0000000011001100000010101001001100111100010110100011011000000101 2*1 N- 7 24
1111111100110011111101010110110011000011101001011100100111111010 2*1 O- 7 40
0000000011001100000000110000001111110000000011111111001111000000 2*8 N- 3 24
1111111100110011111111001111110000001111111100000000110000111111 2*8 O- 3 40
0000000011001100000000110000001111110000110000111111001100001100 1*8 N- 3 24
1111111100110011111111001111110000001111001111000000110011110011 1*8 O- 3 40
0000000011001100000011111100001100111100000011110011001100000000 2*8 N- 3 24
1111111100110011111100000011110011000011111100001100110011111111 2*8 O- 3 40
0000000011001100000011111100001100111010000010010011010100000110 1*2 N- 3 24
1111111100110011111100000011110011000101111101101100101011111001 1*2 O- 3 40
0000000011001100000011111010010100111010000010010011010101100000 2*2 N- 3 24
1111111100110011111100000101101011000101111101101100101010011111 2*2 O- 3 40
0000000011001100101010010000001110011010000000110011001111001100 6*4 N- 7 24
1111111100110011010101101111110001100101111111001100110000110011 6*4 O- 7 40
0000000011001100101010010000001110010011000010100011101011000101 6*1 N- 0 24
1111111100110011010101101111110001101100111101011100010100111010 6*1 O- 0 40
0000000011001100101010010110010110010011101000000011101000001001 2*2 N- 0 24
1111111100110011010101101001101001101100010111111100010111110110 2*2 O- 0 40
0000000011001100101001011010010110010110011010010011001100000000 2*8 N- 0 24
1111111100110011010110100101101001101001100101101100110011111111 2*8 O- 0 40
0000000011001100101001011001011010010110010110100011001100000000 2*8 N- 0 24
1111111100110011010110100110100101101001101001011100110011111111 2*8 O- 0 40
0000000011001100101001011001011010010011000010100011011001010000 2*2 N- 7 24
1111111100110011010110100110100101101100111101011100100110101111 2*2 O- 7 40
0000110010100110110000001001010110101001000000110110010100110000 6*24 N- 0 24
1111001101011001001111110110101001010110111111001001101011001111 6*24 O- 0 40
0000110010100110110000001001010110101001001100000110010100000011 6*4 N- 7 24
1111001101011001001111110110101001010110110011111001101011111100 6*4 O- 7 40
0000110010100110110000001001010110011010001100000101011000000011 6*8 N- 0 24
1111001101011001001111110110101001100101110011111010100111111100 6*8 O- 0 40
0000000000000000000000001100110010101111101011111010111101100011 2*1 N- 3 26
1111111111111111111111110011001101010000010100000101000010011100 2*1 O- 3 38
0000000000000000000011001010011011001010111110011100011001011111 2*2 N- 3 26
1111111111111111111100110101100100110101000001100011100110100000 2*2 O- 3 38
0000000000000000000011001010011011000011011010011100111111001111 2*1 N- 3 26
1111111111111111111100110101100100111100100101100011000000110000 2*1 O- 3 38
0000000000000000000011001010011010011001111111111001010101011001 1*1 N- 3 26
1111111111111111111100110101100101100110000000000110101010100110 1*1 O- 3 38
0000000000000000000011001010011010010011111101011001111101010011 1*2 N- 3 26
1111111111111111111100110101100101101100000010100110000010101100 1*2 O- 3 38
0000000000000000000011001010011011111001001101011111010110010011 2*6 N- 3 26
1111111111111111111100110101100100000110110010100000101001101100 2*6 O- 3 38
0000000000000000000011000011111111001010110010101100011011110101 1*1 N- 3 26
1111111111111111111100111100000000110101001101010011100100001010 1*1 O- 3 38
0000000000000000000011000011111111000011101001011100111110011010 1*1 N- 3 26
1111111111111111111100111100000000111100010110100011000001100101 1*1 O- 3 38
0000000000000000000011000011111110101001110011111010010111110000 1*1 N- 3 26
1111111111111111111100111100000001010110001100000101101000001111 1*1 O- 3 38
0000000000000000000011000011111110101001111111001010010111000011 1*1 N- 3 26
1111111111111111111100111100000001010110000000110101101000111100 1*1 O- 3 38
0000000000000000110010101001111110101001010101100110001111001001 2*1 N- 3 26
1111111111111111001101010110000001010110101010011001110000110110 2*1 O- 3 38
0000000011001100000000001010101011001001110010011100100110101111 2*1 N- 3 26
1111111100110011111111110101010100110110001101100011011001010000 2*1 O- 3 38
0000000011001100000000001010101011000110100100111100011011110101 2*1 N- 3 26
1111111100110011111111110101010100111001011011000011100100001010 2*1 O- 3 38
0000000011001100000000001010101011001111000000111100111101100101 1*1 N- 3 26
1111111100110011111111110101010100110000111111000011000010011010 1*1 O- 3 38
0000000011001100000000001010101010010101100101011001010111110011 1*1 N- 3 26
1111111100110011111111110101010101101010011010100110101000001100 1*1 O- 3 38
0000000011001100000000001010101001011111000010100101111101101100 1*1 N- 3 26
1111111100110011111111110101010110100000111101011010000010010011 1*1 O- 3 38
0000000011001100000011001010011011001010010100111100011000111001 6*2 N- 7 26
1111111100110011111100110101100100110101101011000011100111000110 6*2 O- 7 38
0000000011001100000011001010011011001001000001011100010101101111 2*1 N- 3 26
1111111100110011111100110101100100110110111110100011101010010000 2*1 O- 3 38
0000000011001100000011001010011011001001110010011100010110100011 2*1 N- 3 26
1111111100110011111100110101100100110110001101100011101001011100 2*1 O- 3 38
0000000011001100000011001010011011000011011010011100111100000011 1*1 N- 3 26
1111111100110011111100110101100100111100100101100011000011111100 1*1 O- 3 38
0000000011001100000011001010011010101001101010011010010111000011 1*1 N- 3 26
1111111100110011111100110101100101010110010101100101101000111100 1*1 O- 3 38
0000000011001100000011001010011010101001100110101010010111110000 2*1 N- 3 26
1111111100110011111100110101100101010110011001010101101000001111 2*1 O- 3 38
0000000011001100000011001010011010101001010101101010010100111100 2*1 N- 3 26
1111111100110011111100110101100101010110101010010101101011000011 2*1 O- 3 38
0000000011001100000011001010011010100011000010011010111101100011 2*1 N- 3 26
1111111100110011111100110101100101011100111101100101000010011100 2*1 O- 3 38
0000000011001100000011001010011010100011001110101010111101010000 2*1 N- 3 26
1111111100110011111100110101100101011100110001010101000010101111 2*1 O- 3 38
0000000011001100000011001010011010010000110001011001110010101111 2*1 N- 3 26
1111111100110011111100110101100101101111001110100110001101010000 2*1 O- 3 38
0000000011001100000011001010011010010000111101101001110010011100 2*1 N- 3 26
1111111100110011111100110101100101101111000010010110001101100011 2*1 O- 3 38
0000000011001100000011001010011010011010101010011001011011000011 1*1 N- 3 26
1111111100110011111100110101100101100101010101100110100100111100 1*1 O- 3 38
0000000011001100000011001010011010011010100110101001011011110000 2*1 N- 3 26
1111111100110011111100110101100101100101011001010110100100001111 2*1 O- 3 38
0000000011001100000011001010011010011010010101101001011000111100 2*1 N- 3 26
1111111100110011111100110101100101100101101010010110100111000011 2*1 O- 3 38
0000000011001100000011001010011010011001110011001001010110100110 1*1 N- 3 26
1111111100110011111100110101100101100110001100110110101001011001 1*1 O- 3 38
0000000011001100000011001010011010011001001100111001010101011001 1*1 N- 3 26
1111111100110011111100110101100101100110110011000110101010100110 1*1 O- 3 38
0000000011001100000011001010011010010011101000001001111111001010 1*1 N- 3 26
1111111100110011111100110101100101101100010111110110000000110101 1*1 O- 3 38
0000000011001100000011001010011010010011011011001001111100000110 1*1 N- 3 26
1111111100110011111100110101100101101100100100110110000011111001 1*1 O- 3 38
0000000011001100000011001010011000111001110001100011010110101100 2*2 N- 3 26
1111111100110011111100110101100111000110001110011100101001010011 2*2 O- 3 38
0000000011001100000011001010011000111001001110010011010101010011 1*2 N- 3 26
1111111100110011111100110101100111000110110001101100101010101100 1*2 O- 3 38
0000000011001100000011001010011000110011101010100011111111000000 2*1 N- 3 26
1111111100110011111100110101100111001100010101011100000000111111 2*1 O- 3 38
0000000011001100000011000011111110100000110001101010110000110101 2*1 N- 3 26
1111111100110011111100111100000001011111001110010101001111001010 2*1 O- 3 38
0000000011001100000011000011111110100000001110011010110011001010 1*1 N- 3 26
1111111100110011111100111100000001011111110001100101001100110101 1*1 O- 3 38
0000000011001100000011000011111110100000111101011010110000000110 1*1 N- 3 26
1111111100110011111100111100000001011111000010100101001111111001 1*1 O- 3 38
0000000011001100000011000011111110101010001100111010011011000000 1*1 N- 3 26
1111111100110011111100111100000001010101110011000101100100111111 1*1 O- 3 38
0000000011001100000011000011111110101001000000111010010111110000 1*1 N- 3 26
1111111100110011111100111100000001010110111111000101101000001111 1*1 O- 3 38
0000000011001100000011000011111110101001001100001010010111000011 1*1 N- 3 26
1111111100110011111100111100000001010110110011110101101000111100 1*1 O- 3 38
0000000011001100000011000011111100110000101010010011110001011010 1*1 N- 3 26
1111111100110011111100111100000011001111010101101100001110100101 1*1 O- 3 38
0000000011001100000011000011111100111010101000110011011001010000 1*1 N- 3 26
1111111100110011111100111100000011000101010111001100100110101111 1*1 O- 3 38
0000000011001100000010100000101010011100101011111001011001101001 2*2 N- 3 26
1111111100110011111101011111010101100011010100000110100110010110 2*2 O- 3 38
0000000011001100000010100000101010011100111110101001011000111100 1*1 N- 3 26
1111111100110011111101011111010101100011000001010110100111000011 1*1 O- 3 38
0000000011001100000010100000101010011001100110011001001101011111 2*2 N- 3 26
1111111100110011111101011111010101100110011001100110110010100000 2*2 O- 3 38
0000000011001100000010100000101010011001001100111001001111110101 1*1 N- 3 26
1111111100110011111101011111010101100110110011000110110000001010 1*1 O- 3 38
0000000011001100000010100000101001101001001111000110001111111010 2*1 N- 3 26
1111111100110011111101011111010110010110110000111001110000000101 2*1 O- 3 38
0000000011001100000010100000101001100101001100000110111111110110 2*2 N- 3 26
1111111100110011111101011111010110011010110011111001000000001001 2*2 O- 3 38
0000000011001100000010100000101001011100001110100101011011111100 2*1 N- 3 26
1111111100110011111101011111010110100011110001011010100100000011 2*1 O- 3 38
0000000011001100000010100000101001011001010110010101001110011111 1*1 N- 3 26
1111111100110011111101011111010110100110101001101010110001100000 1*1 O- 3 38
0000000011001100000010100000101001011001111100110101001100110101 1*1 N- 3 26
1111111100110011111101011111010110100110000011001010110011001010 1*1 O- 3 38
0000000011001100000010100000101001010101101010100101111101101100 2*1 N- 3 26
1111111100110011111101011111010110101010010101011010000010010011 2*1 O- 3 38
0000000011001100000010100000101001010101010101010101111110010011 1*1 N- 3 26
1111111100110011111101011111010110101010101010101010000001101100 1*1 O- 3 38
0000000011001100000010101100011011001100001100111100011000111001 6*1 N- 0 26
1111111100110011111101010011100100110011110011000011100111000110 6*1 O- 0 38
0000000011001100000010101100011011001001001101101100001100111100 1*1 N- 3 26
1111111100110011111101010011100100110110110010010011110011000011 1*1 O- 3 38
0000000011001100000010101100011010011100100111001001011010010110 1*1 N- 3 26
1111111100110011111101010011100101100011011000110110100101101001 1*1 O- 3 38
0000000011001100000010101100011010011100011000111001011001101001 2*1 N- 3 26
1111111100110011111101010011100101100011100111000110100110010110 2*1 O- 3 38
0000000011001100000010101100011010011100001101101001011000111100 1*1 N- 3 26
1111111100110011111101010011100101100011110010010110100111000011 1*1 O- 3 38
0000000011001100000010101100011010011001011001101001001101101100 1*1 N- 3 26
1111111100110011111101010011100101100110100110010110110010010011 1*1 O- 3 38
0000000011001100000010101100011010010101011010101001111101100000 1*1 N- 3 26
1111111100110011111101010011100101101010100101010110000010011111 1*1 O- 3 38
0000000011001100000010101100011001101001100101100110001110011100 2*1 N- 3 26
1111111100110011111101010011100110010110011010011001110001100011 2*1 O- 3 38
0000000011001100000010101100011001101001001111000110001100110110 1*1 N- 3 26
1111111100110011111101010011100110010110110000111001110011001001 1*1 O- 3 38
0000000011001100000010101100011001100101001100000110111100111010 2*1 N- 3 26
1111111100110011111101010011100110011010110011111001000011000101 2*1 O- 3 38
0000000011001100000010101100011001010000111110100101101011110000 1*1 N- 3 26
1111111100110011111101010011100110101111000001011010010100001111 1*1 O- 3 38
0000000011001100000010101100011001011001101001100101001110101100 1*1 N- 3 26
1111111100110011111101010011100110100110010110011010110001010011 1*1 O- 3 38
0000000011001100000010101100011001011001010110010101001101010011 1*1 N- 3 26
1111111100110011111101010011100110100110101001101010110010101100 1*1 O- 3 38
0000000011001100000010101100011001010101101010100101111110100000 1*1 N- 3 26
1111111100110011111101010011100110101010010101011010000001011111 1*1 O- 3 38
0000000011001100000010101100011000111001110001100011001111001100 2*1 N- 3 26
1111111100110011111101010011100111000110001110011100110000110011 2*1 O- 3 38
0000000011001100000010101100011000111001100100110011001110011001 1*1 N- 3 26
1111111100110011111101010011100111000110011011001100110001100110 1*1 O- 3 38
0000000011001100000010101100011000110101011000000011111101101010 2*1 N- 3 26
1111111100110011111101010011100111001010100111111100000010010101 2*1 O- 3 38
0000000011001100000010101001001111001001011000111100001100111100 2*1 N- 7 26
1111111100110011111101010110110000110110100111000011110011000011 2*1 O- 7 38
0000000011001100000010101001001111001001001101101100001101101001 2*1 N- 7 26
1111111100110011111101010110110000110110110010010011110010010110 2*1 O- 7 38
0000000011001100000010101001001110011100110010011001011010010110 1*1 N- 3 26
1111111100110011111101010110110001100011001101100110100101101001 1*1 O- 3 38
0000000011001100000010101001001110011100011000111001011000111100 1*1 N- 7 26
1111111100110011111101010110110001100011100111000110100111000011 1*1 O- 7 38
0000000011001100000010101001001110010101010110011001111100000110 1*1 N- 3 26
1111111100110011111101010110110001101010101001100110000011111001 1*1 O- 3 38
0000000011001100000010101001001101101001110000110110001110011100 1*1 N- 3 26
1111111100110011111101010110110010010110001111001001110001100011 1*1 O- 3 38
0000000011001100000010101001001101101001100101100110001111001001 1*1 N- 3 26
1111111100110011111101010110110010010110011010011001110000110110 1*1 O- 3 38
0000000011001100000010101001001101100101000000110110111101011100 1*1 N- 3 26
1111111100110011111101010110110010011010111111001001000010100011 1*1 O- 3 38
0000000011001100000010101001001101100101010101100110111100001001 1*1 N- 3 26
1111111100110011111101010110110010011010101010011001000011110110 1*1 O- 3 38
0000000011001100000010101001001101010000101011110101101011110000 1*1 N- 3 26
1111111100110011111101010110110010101111010100001010010100001111 1*1 O- 3 38
0000000011001100000010101001001101010000111110100101101010100101 1*1 N- 3 26
1111111100110011111101010110110010101111000001011010010101011010 1*1 O- 3 38
0000000011001100000010101001001101011100100100000101011011001111 2*1 N- 3 26
1111111100110011111101010110110010100011011011111010100100110000 2*1 O- 3 38
0000000011001100000010101001001101011100011011110101011000110000 1*1 N- 3 26
1111111100110011111101010110110010100011100100001010100111001111 1*1 O- 3 38
0000000011001100000010101001001101011100001110100101011001100101 1*1 N- 3 26
1111111100110011111101010110110010100011110001011010100110011010 1*1 O- 3 38
0000000011001100000010101001001101011001110000000101001110011111 1*1 N- 3 26
1111111100110011111101010110110010100110001111111010110001100000 1*1 O- 3 38
0000000011001100000010101001001101011001100101010101001111001010 1*1 N- 3 26
1111111100110011111101010110110010100110011010101010110000110101 1*1 O- 3 38
0000000011001100000010101001001101011001011010100101001100110101 1*1 N- 3 26
1111111100110011111101010110110010100110100101011010110011001010 1*1 O- 3 38
0000000011001100000010101001001101011001001111110101001101100000 1*1 N- 3 26
1111111100110011111101010110110010100110110000001010110010011111 1*1 O- 3 38
0000000011001100000010101001001100111100110000110011011010011100 1*1 N- 3 26
1111111100110011111101010110110011000011001111001100100101100011 1*1 O- 3 38
0000000011001100000010101001001100111100100101100011011011001001 1*1 N- 3 26
1111111100110011111101010110110011000011011010011100100100110110 1*1 O- 3 38
0000000011001100000010101001001100110101000001100011111101011001 1*1 N- 3 26
1111111100110011111101010110110011001010111110011100000010100110 1*1 O- 3 38
0000000011001100000010101001001100110101010100110011111100001100 1*1 N- 3 26
1111111100110011111101010110110011001010101011001100000011110011 1*1 O- 3 38
0000000011001100000010101001001111110000000011111111101001010000 2*1 N- 3 26
1111111100110011111101010110110000001111111100000000010110101111 2*1 O- 3 38
0000000011001100000010101001001111110000010110101111101000000101 1*1 N- 3 26
1111111100110011111101010110110000001111101001010000010111111010 1*1 O- 3 38
0000000011001100000010100101111101100101000000110110111110010000 2*1 N- 3 26
1111111100110011111101011010000010011010111111001001000001101111 2*1 O- 3 38
0000000011001100000010100101111101011100101000110101011000110000 1*1 N- 3 26
1111111100110011111101011010000010100011010111001010100111001111 1*1 O- 3 38
0000000011001100000010100101111101011001110000000101001101010011 3*1 N- 3 26
1111111100110011111101011010000010100110001111111010110010101100 3*1 O- 3 38
0000000011001100000000110000001111110000101001011111001101101010 1*1 N- 3 26
1111111100110011111111001111110000001111010110100000110010010101 1*1 O- 3 38
0000000011001100000000111010100111001010010100111100100100110110 2*2 N- 0 26
1111111100110011111111000101011000110101101011000011011011001001 2*2 O- 0 38
0000000011001100000000111010100111110000101001011111001111000000 1*1 N- 3 26
1111111100110011111111000101011000001111010110100000110000111111 1*1 O- 3 38
0000000011001100000000111010100111111010000001011111100101100000 1*2 N- 3 26
1111111100110011111111000101011000000101111110100000011010011111 1*2 O- 3 38
0000000011001100000011111010010110101001001100001010011001011001 1*1 N- 3 26
1111111100110011111100000101101001010110110011110101100110100110 1*1 O- 3 38
0000000011001100000011111010010110011010000000111001010101101010 2*1 N- 3 26
1111111100110011111100000101101001100101111111000110101010010101 2*1 O- 3 38
0000000011001100000011111010010100111001000010100011011001100011 1*1 N- 3 26
1111111100110011111100000101101011000110111101011100100110011100 1*1 O- 3 38
0000000011001100110010101001111110101001000000110110001101010000 2*1 N- 3 26
1111111100110011001101010110000001010110111111001001110010101111 2*1 O- 3 38
0000000011001100110010100101001110101001000000110110001110011100 2*1 N- 7 26
1111111100110011001101011010110001010110111111001001110001100011 2*1 O- 7 38
0000000011001100110010100101001110101001100110100110001100000101 1*1 N- 3 26
1111111100110011001101011010110001010110011001011001110011111010 1*1 O- 3 38
0000000011001100110010100101001110100011000010010110100110010110 2*1 N- 0 26
1111111100110011001101011010110001011100111101101001011001101001 2*1 O- 0 38
0000000011001100110000111100001100111010000010011111100100000110 1*1 N- 3 26
1111111100110011001111000011110011000101111101100000011011111001 1*1 O- 3 38
0000000011001100110000111010010110101001001100000110101001011001 1*1 N- 7 26
1111111100110011001111000101101001010110110011111001010110100110 1*1 O- 7 38
0000000011001100110000111010010100111010000010011111100101100000 1*1 N- 3 26
1111111100110011001111000101101011000101111101100000011010011111 1*1 O- 3 38
0000000011001100101010010000001110011010101010010011001101100110 2*1 N- 3 26
1111111100110011010101101111110001100101010101101100110010011001 2*1 O- 3 38
0000000011001100101010010000001110010011101000000011101001101111 1*1 N- 3 26
1111111100110011010101101111110001101100010111111100010110010000 1*1 O- 3 38
0000000011001100101010010000001110010011100100110011101001011100 2*1 N- 3 26
1111111100110011010101101111110001101100011011001100010110100011 2*1 O- 3 38
0000000011001100101010011100111110010011000010100011101000001001 6*2 N- 3 26
1111111100110011010101100011000001101100111101011100010111110110 6*2 O- 3 38
0000000011001100101010011010100110011111011000000011011000000101 1*1 N- 3 26
1111111100110011010101100101011001100000100111111100100111111010 1*1 O- 3 38
0000000011001100101010010110010110010011000010100011101010100011 2*1 N- 3 26
1111111100110011010101101001101001101100111101011100010101011100 2*1 O- 3 38
0000000011001100101001011010010110010011000010100011011001100011 1*1 N- 3 26
1111111100110011010110100101101001101100111101011100100110011100 1*1 O- 3 38
0000000011001100101001011010010110010011101000000011011011001001 2*1 N- 3 26
1111111100110011010110100101101001101100010111111100100100110110 2*1 O- 3 38
0000110010100110110011000011001110100011100100000110001100000101 6*2 N- 0 26
1111001101011001001100111100110001011100011011111001110011111010 6*2 O- 0 38
0000110010100110110010100101001110010000110001010101011000110000 6*1 N- 7 26
1111001101011001001101011010110001101111001110101010100111001111 6*1 O- 7 38
0000110010100110110010100011010110010000101000110101011000110000 2*1 N- 3 26
1111001101011001001101011100101001101111010111001010100111001111 2*1 O- 3 38
0000000000000000000000001100110000111111001111110011111111110011 1*8 N- 3 28
1111111111111111111111110011001111000000110000001100000000001100 1*8 O- 3 36
0000000000000000000000001111111111001111000000111100111111111100 1*4 N- 3 28
1111111111111111111111110000000000110000111111000011000000000011 1*4 O- 3 36
0000000000000000000000001111111111001111101010011100111101010110 1*4 N- 3 28
1111111111111111111111110000000000110000010101100011000010101001 1*4 O- 3 36
0000000000000000000011001010011010010011010111111001111111111001 1*2 N- 3 28
1111111111111111111100110101100101101100101000000110000000000110 1*2 O- 3 36
0000000000000000000011001010011011111001100111111111010100111001 2*2 N- 3 28
1111111111111111111100110101100100000110011000000000101011000110 2*2 O- 3 36
0000000000000000000011000011111111000011110000111100111111111100 1*4 N- 3 28
1111111111111111111100111100000000111100001111000011000000000011 1*4 O- 3 36
0000000000000000000011000011111111000011111100001100111111001111 1*4 N- 3 28
1111111111111111111100111100000000111100000011110011000000110000 1*4 O- 3 36
0000000000000000000011000011111110100011110001011010111111111010 1*2 N- 3 28
1111111111111111111100111100000001011100001110100101000000000101 1*2 O- 3 36
0000000000000000000011000011111110100011111101101010111111001001 1*2 N- 3 28
1111111111111111111100111100000001011100000010010101000000110110 1*2 O- 3 36
0000000000000000000011000011111111111010101011111111011010010000 1*4 N- 3 28
1111111111111111111100111100000000000101010100000000100101101111 1*4 O- 3 36
0000000000000000000011000011111111111010100111001111011010100011 1*2 N- 3 28
1111111111111111111100111100000000000101011000110000100101011100 1*2 O- 3 36
0000000000000000110011000011001110101001110011110110010111111100 2*4 N- 3 28
1111111111111111001100111100110001010110001100001001101000000011 2*4 O- 3 36
0000000000000000110011000011001110100011110001010110111111110110 2*2 N- 3 28
1111111111111111001100111100110001011100001110101001000000001001 2*2 O- 3 36
0000000000000000110011000011001110100011011011110110111101011100 2*2 N- 3 28
1111111111111111001100111100110001011100100100001001000010100011 2*2 O- 3 36
0000000000000000110011001111111110101001011001010110010110011010 1*4 N- 3 28
1111111111111111001100110000000001010110100110101001101001100101 1*4 O- 3 36
0000000000000000110010101001111110101001011001010110001111111010 2*1 N- 3 28
1111111111111111001101010110000001010110100110101001110000000101 2*1 O- 3 36
0000000011001100000000001100110011001010100111111100101010011111 2*4 N- 3 28
1111111100110011111111110011001100110101011000000011010101100000 2*4 O- 3 36
0000000011001100000000001100110011001111101010011100111110101001 1*8 N- 3 28
1111111100110011111111110011001100110000010101100011000001010110 1*8 O- 3 36
0000000011001100000000001100110010101001110011111010100111001111 2*8 N- 3 28
1111111100110011111111110011001101010110001100000101011000110000 2*8 O- 3 36
0000000011001100000000001100110010100011011011111010001101101111 1*4 N- 3 28
1111111100110011111111110011001101011100100100000101110010010000 1*4 O- 3 36
0000000011001100000000001100110010101111011000111010111101100011 2*4 N- 3 28
1111111100110011111111110011001101010000100111000101000010011100 2*4 O- 3 36
0000000011001100000000001100110000111111101001100011111110100110 2*8 N- 3 28
1111111100110011111111110011001111000000010110011100000001011001 2*8 O- 3 36
0000000011001100000000001010101011001010100111111100101011111001 2*4 N- 3 28
1111111100110011111111110101010100110101011000000011010100000110 2*4 O- 3 36
0000000011001100000000001010101010011111110010101001111110101100 1*4 N- 3 28
1111111100110011111111110101010101100000001101010110000001010011 1*4 O- 3 36
0000000011001100000000001010101010011111010100111001111100110101 1*4 N- 3 28
1111111100110011111111110101010101100000101011000110000011001010 1*4 O- 3 36
0000000011001100000000001010101001101111000010010110111101101111 1*2 N- 3 28
1111111100110011111111110101010110010000111101101001000010010000 1*2 O- 3 36
0000000011001100000000001010101001101111110001010110111110100011 1*2 N- 3 28
1111111100110011111111110101010110010000001110101001000001011100 1*2 O- 3 36
0000000011001100000000001010101001010011100111110101001111111001 2*4 N- 3 28
1111111100110011111111110101010110101100011000001010110000000110 2*4 O- 3 36
0000000011001100000000001010101011111111000000001111111101100110 1*8 N- 3 28
1111111100110011111111110101010100000000111111110000000010011001 1*8 O- 3 36
0000000011001100000000000011001111001111000000111100111111111100 1*4 N- 3 28
1111111100110011111111111100110000110000111111000011000000000011 1*4 O- 3 36
0000000011001100000000000011001111001111101010011100111101010110 1*4 N- 3 28
1111111100110011111111111100110000110000010101100011000010101001 1*4 O- 3 36
0000000011001100000000000011001110101111000001011010111111111010 1*2 N- 3 28
1111111100110011111111111100110001010000111110100101000000000101 1*2 O- 3 36
0000000011001100000000000011001110101111110010011010111100110110 1*2 N- 3 28
1111111100110011111111111100110001010000001101100101000011001001 1*2 O- 3 36
0000000011001100000000001111111111001111000000111100111100110000 2*8 N- 3 28
1111111100110011111111110000000000110000111111000011000011001111 2*8 O- 3 36
0000000011001100000011001010011011001010001101011100011001011111 6*1 N- 3 28
1111111100110011111100110101100100110101110010100011100110100000 6*1 O- 3 36
0000000011001100000011001010011011001001101011111100010111000101 2*1 N- 3 28
1111111100110011111100110101100100110110010100000011101000111010 2*1 O- 3 36
0000000011001100000011001010011011000011000011111100111101100101 1*1 N- 3 28
1111111100110011111100110101100100111100111100000011000010011010 1*1 O- 3 36
0000000011001100000011001010011011000011110000111100111110101001 1*1 N- 3 28
1111111100110011111100110101100100111100001111000011000001010110 1*1 O- 3 36
0000000011001100000011001010011010101001110011111010010110100101 2*1 N- 3 28
1111111100110011111100110101100101010110001100000101101001011010 2*1 O- 3 36
0000000011001100000011001010011010101001111111001010010110010110 2*1 N- 3 28
1111111100110011111100110101100101010110000000110101101001101001 2*1 O- 3 36
0000000011001100000011001010011010100011101000111010111111001001 1*1 N- 3 28
1111111100110011111100110101100101011100010111000101000000110110 1*1 O- 3 36
0000000011001100000011001010011010100011100100001010111111111010 2*1 N- 3 28
1111111100110011111100110101100101011100011011110101000000000101 2*1 O- 3 36
0000000011001100000011001010011010100011010111001010111100110110 2*1 N- 3 28
1111111100110011111100110101100101011100101000110101000011001001 2*1 O- 3 36
0000000011001100000011001010011010011010110011111001011010100101 2*1 N- 3 28
1111111100110011111100110101100101100101001100000110100101011010 2*1 O- 3 36
0000000011001100000011001010011010011010111111001001011010010110 2*1 N- 3 28
1111111100110011111100110101100101100101000000110110100101101001 2*1 O- 3 36
0000000011001100000011001010011010011001100110011001010111110011 2*1 N- 3 28
1111111100110011111100110101100101100110011001100110101000001100 2*1 O- 3 36
0000000011001100000011001010011010011001010101011001010100111111 1*1 N- 3 28
1111111100110011111100110101100101100110101010100110101011000000 1*1 O- 3 36
0000000011001100000011001010011010010011110001101001111110101100 1*1 N- 3 28
1111111100110011111100110101100101101100001110010110000001010011 1*1 O- 3 36
0000000011001100000011001010011010010011001110011001111101010011 1*1 N- 3 28
1111111100110011111100110101100101101100110001100110000010101100 1*1 O- 3 36
0000000011001100000011001010011000111001100100110011010111111001 1*1 N- 3 28
1111111100110011111100110101100111000110011011001100101000000110 1*1 O- 3 36
0000000011001100000011001010011000110011110011000011111110100110 2*2 N- 3 28
1111111100110011111100110101100111001100001100111100000001011001 2*2 O- 3 36
0000000011001100000011001010011000110011001100110011111101011001 1*2 N- 3 28
1111111100110011111100110101100111001100110011001100000010100110 1*2 O- 3 36
0000000011001100000011000011111111000011110000111100111100110000 2*4 N- 3 28
1111111100110011111100111100000000111100001111000011000011001111 2*4 O- 3 36
0000000011001100000011000011111111000011111100001100111100000011 2*4 N- 3 28
1111111100110011111100111100000000111100000011110011000011111100 2*4 O- 3 36
0000000011001100000011000011111110100000011011001010110010011111 2*1 N- 3 28
1111111100110011111100111100000001011111100100110101001101100000 2*1 O- 3 36
0000000011001100000011000011111110100000010111111010110010101100 1*1 N- 3 28
1111111100110011111100111100000001011111101000000101001101010011 1*1 O- 3 36
0000000011001100000011000011111110101010100110011010011001101010 1*1 N- 3 28
1111111100110011111100111100000001010101011001100101100110010101 1*1 O- 3 36
0000000011001100000011000011111110101010011001101010011010010101 2*1 N- 3 28
1111111100110011111100111100000001010101100110010101100101101010 2*1 O- 3 36
0000000011001100000011000011111110101010010101011010011010100110 1*1 N- 3 28
1111111100110011111100111100000001010101101010100101100101011001 1*1 O- 3 36
0000000011001100000011000011111110101001101010011010010101011010 1*1 N- 3 28
1111111100110011111100111100000001010110010101100101101010100101 1*1 O- 3 36
0000000011001100000011000011111110101001100110101010010101101001 1*1 N- 3 28
1111111100110011111100111100000001010110011001010101101010010110 1*1 O- 3 36
0000000011001100000011000011111110101001011001011010010110010110 1*1 N- 3 28
1111111100110011111100111100000001010110100110100101101001101001 1*1 O- 3 36
0000000011001100000011000011111110101001010101101010010110100101 1*1 N- 3 28
1111111100110011111100111100000001010110101010010101101001011010 1*1 O- 3 36
0000000011001100000011000011111110100011101000111010111101010000 1*1 N- 3 28
1111111100110011111100111100000001011100010111000101000010101111 1*1 O- 3 36
0000000011001100000011000011111110100011100100001010111101100011 1*1 N- 3 28
1111111100110011111100111100000001011100011011110101000010011100 1*1 O- 3 36
0000000011001100000011000011111100110000110011110011110000111100 1*4 N- 3 28
1111111100110011111100111100000011001111001100001100001111000011 1*4 O- 3 36
0000000011001100000011000011111100110000111111000011110000001111 1*4 N- 3 28
1111111100110011111100111100000011001111000000111100001111110000 1*4 O- 3 36
0000000011001100000011000011111100111010000010010011011011111010 1*1 N- 3 28
1111111100110011111100111100000011000101111101101100100100000101 1*1 O- 3 36
0000000011001100000011000011111100111010110001010011011000110110 1*1 N- 3 28
1111111100110011111100111100000011000101001110101100100111001001 1*1 O- 3 36
0000000011001100000011000011111100110011000000000011111111110011 1*4 N- 3 28
1111111100110011111100111100000011001100111111111100000000001100 1*4 O- 3 36
0000000011001100000011000011111100110011001100110011111111000000 1*4 N- 3 28
1111111100110011111100111100000011001100110011001100000000111111 1*4 O- 3 36
0000000011001100000011000011111111110000110000111111110000110000 1*4 N- 3 28
1111111100110011111100111100000000001111001111000000001111001111 1*4 O- 3 36
0000000011001100000011000011111111110000111100001111110000000011 2*4 N- 3 28
1111111100110011111100111100000000001111000011110000001111111100 2*4 O- 3 36
0000000011001100000010100000101010011001111111111001001100111001 1*1 N- 3 28
1111111100110011111101011111010101100110000000000110110011000110 1*1 O- 3 36
0000000011001100000010100000101010010101111100111001111100110101 1*2 N- 3 28
1111111100110011111101011111010101101010000011000110000011001010 1*2 O- 3 36
0000000011001100000010100000101001100101111111000110111100111010 2*2 N- 3 28
1111111100110011111101011111010110011010000000111001000011000101 2*2 O- 3 36
0000000011001100000010100000101001011001001111110101001111111001 1*1 N- 3 28
1111111100110011111101011111010110100110110000001010110000000110 1*1 O- 3 36
0000000011001100000010100000101001010101100110010101111101011111 1*1 N- 3 28
1111111100110011111101011111010110101010011001101010000010100000 1*1 O- 3 36
0000000011001100000010100000101001010101001100110101111111110101 1*1 N- 3 28
1111111100110011111101011111010110101010110011001010000000001010 1*1 O- 3 36
0000000011001100000010100000101011111001010100111111001110010101 2*2 N- 3 28
1111111100110011111101011111010100000110101011000000110001101010 2*2 O- 3 36
0000000011001100000010101100011011001001111110101100001111110000 2*1 N- 3 28
1111111100110011111101010011100100110110000001010011110000001111 2*1 O- 3 36
0000000011001100000010101100011010011100101011111001011010100101 2*1 N- 3 28
1111111100110011111101010011100101100011010100000110100101011010 2*1 O- 3 36
0000000011001100000010101100011010011100111110101001011011110000 1*1 N- 3 28
1111111100110011111101010011100101100011000001010110100100001111 1*1 O- 3 36
0000000011001100000010101100011010011001010101011001001101011111 2*1 N- 3 28
1111111100110011111101010011100101100110101010100110110010100000 2*1 O- 3 36
0000000011001100000010101100011010010101101001101001111110101100 1*1 N- 3 28
1111111100110011111101010011100101101010010110010110000001010011 1*1 O- 3 36
0000000011001100000010101100011010010101010110011001111101010011 1*1 N- 3 28
1111111100110011111101010011100101101010101001100110000010101100 1*1 O- 3 36
0000000011001100000010101100011001101001111100000110001111111010 1*1 N- 3 28
1111111100110011111101010011100110010110000011111001110000000101 1*1 O- 3 36
0000000011001100000010101100011001011001100101010101001110011111 1*1 N- 3 28
1111111100110011111101010011100110100110011010101010110001100000 1*1 O- 3 36
0000000011001100000010101100011001011001001111110101001100110101 1*1 N- 3 28
1111111100110011111101010011100110100110110000001010110011001010 1*1 O- 3 36
0000000011001100000010101100011001010101100110010101111110010011 1*1 N- 3 28
1111111100110011111101010011100110101010011001101010000001101100 1*1 O- 3 36
0000000011001100000010101100011001010101011001100101111101101100 1*1 N- 3 28
1111111100110011111101010011100110101010100110011010000010010011 1*1 O- 3 36
0000000011001100000010101100011001010101001100110101111100111001 1*1 N- 3 28
1111111100110011111101010011100110101010110011001010000011000110 1*1 O- 3 36
0000000011001100000010101100011000111001010111110011001101010101 2*1 N- 3 28
1111111100110011111101010011100111000110101000001100110010101010 2*1 O- 3 36
0000000011001100000010101100011000110101101011000011111110100110 2*1 N- 3 28
1111111100110011111101010011100111001010010100111100000001011001 2*1 O- 3 36
0000000011001100000010101100011000110101010100110011111101011001 1*1 N- 3 28
1111111100110011111101010011100111001010101011001100000010100110 1*1 O- 3 36
0000000011001100000010101001001111001001101011111100001111110000 2*1 N- 3 28
1111111100110011111101010110110000110110010100000011110000001111 2*1 O- 3 36
0000000011001100000010101001001111001001111110101100001110100101 2*1 N- 3 28
1111111100110011111101010110110000110110000001010011110001011010 2*1 O- 3 36
0000000011001100000010101001001111000101011011111100111100110000 1*1 N- 3 28
1111111100110011111101010110110000111010100100000011000011001111 1*1 O- 3 36
0000000011001100000010101001001111000101001110101100111101100101 1*1 N- 3 28
1111111100110011111101010110110000111010110001010011000010011010 1*1 O- 3 36
0000000011001100000010101001001110011100101011111001011011110000 2*1 N- 3 28
1111111100110011111101010110110001100011010100000110100100001111 2*1 O- 3 36
0000000011001100000010101001001110011100111110101001011010100101 2*1 N- 3 28
1111111100110011111101010110110001100011000001010110100101011010 2*1 O- 3 36
0000000011001100000010101001001110010101110000001001111110011111 1*1 N- 3 28
1111111100110011111101010110110001101010001111110110000001100000 1*1 O- 3 36
0000000011001100000010101001001110010101100101011001111111001010 2*1 N- 3 28
1111111100110011111101010110110001101010011010100110000000110101 2*1 O- 3 36
0000000011001100000010101001001110010101011010101001111100110101 1*1 N- 3 28
1111111100110011111101010110110001101010100101010110000011001010 1*1 O- 3 36
0000000011001100000010101001001110010101001111111001111101100000 1*1 N- 3 28
1111111100110011111101010110110001101010110000000110000010011111 1*1 O- 3 36
0000000011001100000010101001001101101001101001010110001111111010 2*1 N- 3 28
1111111100110011111101010110110010010110010110101001110000000101 2*1 O- 3 36
0000000011001100000010101001001101101001111100000110001110101111 2*1 N- 3 28
1111111100110011111101010110110010010110000011111001110001010000 2*1 O- 3 36
0000000011001100000010101001001101100101110011110110111110010000 1*1 N- 3 28
1111111100110011111101010110110010011010001100001001000001101111 1*1 O- 3 36
0000000011001100000010101001001101100101100110100110111111000101 1*1 N- 3 28
1111111100110011111101010110110010011010011001011001000000111010 1*1 O- 3 36
0000000011001100000010101001001101100101011001010110111100111010 1*1 N- 3 28
1111111100110011111101010110110010011010100110101001000011000101 1*1 O- 3 36
0000000011001100000010101001001101100101001100000110111101101111 1*1 N- 3 28
1111111100110011111101010110110010011010110011111001000010010000 1*1 O- 3 36
0000000011001100000010101001001101011100101000110101011011111100 1*1 N- 3 28
1111111100110011111101010110110010100011010111001010100100000011 1*1 O- 3 36
0000000011001100000010101001001101011100111101100101011010101001 1*1 N- 3 28
1111111100110011111101010110110010100011000010011010100101010110 1*1 O- 3 36
0000000011001100000010101001001101011001101001100101001111111001 1*1 N- 3 28
1111111100110011111101010110110010100110010110011010110000000110 1*1 O- 3 36
0000000011001100000010101001001101011001111100110101001110101100 1*1 N- 3 28
1111111100110011111101010110110010100110000011001010110001010011 1*1 O- 3 36
0000000011001100000010101001001101010101110011000101111110010011 1*1 N- 3 28
1111111100110011111101010110110010101010001100111010000001101100 1*1 O- 3 36
0000000011001100000010101001001101010101100110010101111111000110 1*1 N- 3 28
1111111100110011111101010110110010101010011001101010000000111001 1*1 O- 3 36
0000000011001100000010101001001101010101011001100101111100111001 1*1 N- 3 28
1111111100110011111101010110110010101010100110011010000011000110 1*1 O- 3 36
0000000011001100000010101001001101010101001100110101111101101100 1*1 N- 3 28
1111111100110011111101010110110010101010110011001010000010010011 1*1 O- 3 36
0000000011001100000010101001001100111100101001010011011011111010 2*1 N- 3 28
1111111100110011111101010110110011000011010110101100100100000101 2*1 O- 3 36
0000000011001100000010101001001100111100111100000011011010101111 2*1 N- 3 28
1111111100110011111101010110110011000011000011111100100101010000 2*1 O- 3 36
0000000011001100000010101001001100110101110010100011111110010101 1*1 N- 3 28
1111111100110011111101010110110011001010001101011100000001101010 1*1 O- 3 36
0000000011001100000010101001001100110101100111110011111111000000 1*1 N- 3 28
1111111100110011111101010110110011001010011000001100000000111111 1*1 O- 3 36
0000000011001100000010101001001100110101011000000011111100111111 1*1 N- 3 28
1111111100110011111101010110110011001010100111111100000011000000 1*1 O- 3 36
0000000011001100000010101001001100110101001101010011111101101010 1*1 N- 3 28
1111111100110011111101010110110011001010110010101100000010010101 1*1 O- 3 36
0000000011001100000010101001001111110000110000111111101010011100 1*1 N- 3 28
1111111100110011111101010110110000001111001111000000010101100011 1*1 O- 3 36
0000000011001100000010101001001111110000100101101111101011001001 1*1 N- 3 28
1111111100110011111101010110110000001111011010010000010100110110 1*1 O- 3 36
0000000011001100000010101001001111110000011010011111101000110110 1*1 N- 3 28
1111111100110011111101010110110000001111100101100000010111001001 1*1 O- 3 36
0000000011001100000010101001001111110000001111001111101001100011 1*1 N- 3 28
1111111100110011111101010110110000001111110000110000010110011100 1*1 O- 3 36
0000000011001100000010101001001111111100000000111111011001011100 1*1 N- 3 28
1111111100110011111101010110110000000011111111000000100110100011 1*1 O- 3 36
0000000011001100000010101001001111111100010101101111011000001001 1*1 N- 3 28
1111111100110011111101010110110000000011101010010000100111110110 1*1 O- 3 36
0000000011001100000010101001001111111001000001101111001101011001 1*1 N- 3 28
1111111100110011111101010110110000000110111110010000110010100110 1*1 O- 3 36
0000000011001100000010101001001111111001010100111111001100001100 1*1 N- 3 28
1111111100110011111101010110110000000110101011000000110011110011 1*1 O- 3 36
0000000011001100000010100101111111000101101000111100111100110000 2*1 N- 3 28
1111111100110011111101011010000000111010010111000011000011001111 2*1 O- 3 36
0000000011001100000010100101111110010101110000001001111101010011 1*1 N- 3 28
1111111100110011111101011010000001101010001111110110000010101100 1*1 O- 3 36
0000000011001100000010100101111101100101100110100110111100001001 1*1 N- 3 28
1111111100110011111101011010000010011010011001011001000011110110 1*1 O- 3 36
0000000011001100000010100101111101010000101011110101101000111100 1*2 N- 3 28
1111111100110011111101011010000010101111010100001010010111000011 1*2 O- 3 36
0000000011001100000010100101111101010000111110100101101001101001 1*2 N- 3 28
1111111100110011111101011010000010101111000001011010010110010110 1*2 O- 3 36
0000000011001100000010100101111101011100001110100101011010101001 1*1 N- 3 28
1111111100110011111101011010000010100011110001011010100101010110 1*1 O- 3 36
0000000011001100000010100101111101011001101001100101001100110101 1*1 N- 3 28
1111111100110011111101011010000010100110010110011010110011001010 1*1 O- 3 36
0000000011001100000010100101111101011001111100110101001101100000 1*1 N- 3 28
1111111100110011111101011010000010100110000011001010110010011111 1*1 O- 3 36
0000000011001100000010100101111101010101001100110101111110100000 1*1 N- 3 28
1111111100110011111101011010000010101010110011001010000001011111 1*1 O- 3 36
0000000011001100000010100101111100110101000001100011111110010101 2*1 N- 3 28
1111111100110011111101011010000011001010111110011100000001101010 2*1 O- 3 36
0000000011001100000010100101111100110101010100110011111111000000 2*1 N- 3 28
1111111100110011111101011010000011001010101011001100000000111111 2*1 O- 3 36
0000000011001100000010100101111111110000110000111111101001010000 1*1 N- 3 28
1111111100110011111101011010000000001111001111000000010110101111 1*1 O- 3 36
0000000011001100000010100101111111110000100101101111101000000101 1*1 N- 3 28
1111111100110011111101011010000000001111011010010000010111111010 1*1 O- 3 36
0000000011001100000010100101111111111100000000111111011010010000 1*1 N- 3 28
1111111100110011111101011010000000000011111111000000100101101111 1*1 O- 3 36
0000000011001100000000110000001111110000111100001111001100111111 1*4 N- 3 28
1111111100110011111111001111110000001111000011110000110011000000 1*4 O- 3 36
0000000011001100000000110000001111111010101011111111100101100000 1*2 N- 3 28
1111111100110011111111001111110000000101010100000000011010011111 1*2 O- 3 36
0000000011001100000000110000001111111010100111001111100101010011 1*2 N- 3 28
1111111100110011111111001111110000000101011000110000011010101100 1*2 O- 3 36
0000000011001100000000111100111111001100001100111100111100110000 2*4 N- 3 28
1111111100110011111111000011000000110011110011000011000011001111 2*4 O- 3 36
0000000011001100000000111100111111001010001101011100100100110110 1*2 N- 3 28
1111111100110011111111000011000000110101110010100011011011001001 1*2 O- 3 36
0000000011001100000000111100111111110000110000111111001111000000 1*4 N- 3 28
1111111100110011111111000011000000001111001111000000110000111111 1*4 O- 3 36
0000000011001100000000111100111111111100000000111111111100000000 2*4 N- 3 28
1111111100110011111111000011000000000011111111000000000011111111 2*4 O- 3 36
0000000011001100000000111100111111111010000001011111100100000110 1*2 N- 3 28
1111111100110011111111000011000000000101111110100000011011111001 1*2 O- 3 36
0000000011001100000000111010100111000110100100111100010111110110 2*1 N- 3 28
1111111100110011111111000101011000111001011011000011101000001001 2*1 O- 3 36
0000000011001100000000111010100111110000000011111111001101101010 2*1 N- 3 28
1111111100110011111111000101011000001111111100000000110010010101 2*1 O- 3 36
0000000011001100000000111010100111110000110000111111001110100110 1*1 N- 3 28
1111111100110011111111000101011000001111001111000000110001011001 1*1 O- 3 36
0000000011001100000000111010100111111100011001011111111100000000 1*2 N- 3 28
1111111100110011111111000101011000000011100110100000000011111111 1*2 O- 3 36
0000000011001100000000111010100111111010011000111111100100000110 1*1 N- 3 28
1111111100110011111111000101011000000101100111000000011011111001 1*1 O- 3 36
0000000011001100000000111010100111110110000010011111010101101100 1*1 N- 3 28
1111111100110011111111000101011000001001111101100000101010010011 1*1 O- 3 36
0000000011001100000011110000111111110000110000111111111100000000 2*4 N- 3 28
1111111100110011111100001111000000001111001111000000000011111111 2*4 O- 3 36
0000000011001100000011110000111111111100000000111111001111000000 2*4 N- 3 28
1111111100110011111100001111000000000011111111000000110000111111 2*4 O- 3 36
0000000011001100000011111100001111001100001100111100001100111100 2*4 N- 3 28
1111111100110011111100000011110000110011110011000011110011000011 2*4 O- 3 36
0000000011001100000011111100001111001010001101011100010100111010 1*2 N- 3 28
1111111100110011111100000011110000110101110010100011101011000101 1*2 O- 3 36
0000000011001100000011111100001110101100100111111010001110010000 1*1 N- 3 28
1111111100110011111100000011110001010011011000000101110001101111 1*1 O- 3 36
0000000011001100000011111100001110101100010100111010001101011100 1*1 N- 3 28
1111111100110011111100000011110001010011101011000101110010100011 1*1 O- 3 36
0000000011001100000011111100001110101100001101011010001100111010 1*1 N- 3 28
1111111100110011111100000011110001010011110010100101110011000101 1*1 O- 3 36
0000000011001100000011111100001110101010100110011010010110010110 2*1 N- 3 28
1111111100110011111100000011110001010101011001100101101001101001 2*1 O- 3 36
0000000011001100000011111100001110101010011001101010010101101001 6*1 N- 3 28
1111111100110011111100000011110001010101100110010101101010010110 6*1 O- 3 36
0000000011001100000011111100001110101010010101011010010101011010 1*1 N- 3 28
1111111100110011111100000011110001010101101010100101101010100101 1*1 O- 3 36
0000000011001100000011111100001110101001100110101010011010010101 1*1 N- 3 28
1111111100110011111100000011110001010110011001010101100101101010 1*1 O- 3 36
0000000011001100000011111100001110101001011001011010011001101010 3*1 N- 3 28
1111111100110011111100000011110001010110100110100101100110010101 3*1 O- 3 36
0000000011001100000011111100001110101001010101101010011001011001 1*1 N- 3 28
1111111100110011111100000011110001010110101010010101100110100110 1*1 O- 3 36
0000000011001100000011111100001110101001001100001010011000111111 1*1 N- 3 28
1111111100110011111100000011110001010110110011110101100111000000 1*1 O- 3 36
0000000011001100000011111100001100111100110000110011001111001100 1*4 N- 3 28
1111111100110011111100000011110011000011001111001100110000110011 1*4 O- 3 36
0000000011001100000011111100001100111100101001010011001110101010 2*1 N- 3 28
1111111100110011111100000011110011000011010110101100110001010101 2*1 O- 3 36
0000000011001100000011111100001100111010110001010011010111001010 1*2 N- 3 28
1111111100110011111100000011110011000101001110101100101000110101 1*2 O- 3 36
0000000011001100000011111100001100111010101000110011010110101100 1*1 N- 3 28
1111111100110011111100000011110011000101010111001100101001010011 1*1 O- 3 36
0000000011001100000011111100001100111010100100000011010110011111 1*1 N- 3 28
1111111100110011111100000011110011000101011011111100101001100000 1*1 O- 3 36
0000000011001100000011111100001100111010001110100011010100110101 1*2 N- 3 28
1111111100110011111100000011110011000101110001011100101011001010 1*2 O- 3 36
0000000011001100000011111100001111111100000000111111001100001100 1*4 N- 3 28
1111111100110011111100000011110000000011111111000000110011110011 1*4 O- 3 36
0000000011001100000011111100001111111010000001011111010100001010 1*2 N- 3 28
1111111100110011111100000011110000000101111110100000101011110101 1*2 O- 3 36
0000000011001100000011111010010111001010010100111100010100111010 2*2 N- 3 28
1111111100110011111100000101101000110101101011000011101011000101 2*2 O- 3 36
0000000011001100000011111010010110101100010100111010001100111010 1*1 N- 3 28
1111111100110011111100000101101001010011101011000101110011000101 1*1 O- 3 36
0000000011001100000011111010010110101100111110011010001110010000 2*1 N- 3 28
1111111100110011111100000101101001010011000001100101110001101111 2*1 O- 3 36
0000000011001100000011111010010100111010110001010011010110101100 1*2 N- 3 28
1111111100110011111100000101101011000101001110101100101001010011 1*2 O- 3 36
0000000011001100000011111010010100111010101000110011010111001010 2*1 N- 3 28
1111111100110011111100000101101011000101010111001100101000110101 2*1 O- 3 36
0000000011001100000011111010010100111010100100000011010111111001 2*1 N- 3 28
1111111100110011111100000101101011000101011011111100101000000110 2*1 O- 3 36
0000000011001100000011111010010111110000011010011111111100000000 1*4 N- 3 28
1111111100110011111100000101101000001111100101100000000011111111 1*4 O- 3 36
0000000011001100000011111010010111111001011000001111011000001001 1*2 N- 3 28
1111111100110011111100000101101000000110100111110000100111110110 1*2 O- 3 36
0000000011001100110011000011001110101001000000110110010111111100 2*2 N- 3 28
1111111100110011001100111100110001010110111111001001101000000011 2*2 O- 3 36
0000000011001100110011000011001110101001101010010110010101010110 1*4 N- 3 28
1111111100110011001100111100110001010110010101101001101010101001 1*4 O- 3 36
0000000011001100110011000011001110101001011001010110010110011010 1*4 N- 7 28
1111111100110011001100111100110001010110100110101001101001100101 1*4 O- 7 36
0000000011001100110011000011001110100101101001010110100101011010 2*2 N- 0 28
1111111100110011001100111100110001011010010110101001011010100101 2*2 O- 0 36
0000000011001100110011001111111110101001000000110110010100110000 2*4 N- 3 28
1111111100110011001100110000000001010110111111001001101011001111 2*4 O- 3 36
0000000011001100110010101001111110101001010101100110001100000101 1*1 N- 3 28
1111111100110011001101010110000001010110101010011001110011111010 1*1 O- 3 36
0000000011001100110010101001111110101001001100000110001101100011 1*1 N- 3 28
1111111100110011001101010110000001010110110011111001110010011100 1*1 O- 3 36
0000000011001100110010101001111110100011000010010110100101011010 2*1 N- 3 28
1111111100110011001101010110000001011100111101101001011010100101 2*1 O- 3 36
0000000011001100110010101001111110011100011000110101011000110000 2*1 N- 3 28
1111111100110011001101010110000001100011100111001010100111001111 2*1 O- 3 36
0000000011001100110010101001111110011001001100110101001101100000 1*1 N- 3 28
1111111100110011001101010110000001100110110011001010110010011111 1*1 O- 3 36
0000000011001100110010101001111100110011000000001111100101010011 2*2 N- 3 28
1111111100110011001101010110000011001100111111110000011010101100 2*2 O- 3 36
0000000011001100110010100101001110101001110011110110001101010000 2*1 N- 3 28
1111111100110011001101011010110001010110001100001001110010101111 2*1 O- 3 36
0000000011001100110010100101001110101001101010010110001100110110 1*1 N- 3 28
1111111100110011001101011010110001010110010101101001110011001001 1*1 O- 3 36
0000000011001100110010100101001110101001010101100110001111001001 1*1 N- 3 28
1111111100110011001101011010110001010110101010011001110000110110 1*1 O- 3 36
0000000011001100110010100101001110101001001100000110001110101111 1*1 N- 3 28
1111111100110011001101011010110001010110110011111001110001010000 1*1 O- 3 36
0000000011001100110010100101001110100101100101100110111100001001 1*1 N- 3 28
1111111100110011001101011010110001011010011010011001000011110110 1*1 O- 3 36
0000000011001100110010100101001110100011110001010110100101011010 2*1 N- 3 28
1111111100110011001101011010110001011100001110101001011010100101 2*1 O- 3 36
0000000011001100110010100101001110100011101000110110100100111100 1*1 N- 3 28
1111111100110011001101011010110001011100010111001001011011000011 1*1 O- 3 36
0000000011001100110010100101001110011100001101100101011010101001 1*2 N- 7 28
1111111100110011001101011010110001100011110010011010100101010110 1*2 O- 7 36
0000000011001100110010100101001110011001101010100101001100110101 1*1 N- 3 28
1111111100110011001101011010110001100110010101011010110011001010 1*1 O- 3 36
0000000011001100110010100101001110011001001100110101001110101100 1*1 N- 3 28
1111111100110011001101011010110001100110110011001010110001010011 1*1 O- 3 36
0000000011001100110010100101001110010110101001010101110000111010 2*2 N- 7 28
1111111100110011001101011010110001101001010110101010001111000101 2*2 O- 7 36
0000000011001100110010100101001110010011101000000101100100111111 1*1 N- 3 28
1111111100110011001101011010110001101100010111111010011011000000 1*1 O- 3 36
0000000011001100110010100101001110010011001110010101100110100110 1*1 N- 3 28
1111111100110011001101011010110001101100110001101010011001011001 1*1 O- 3 36
0000000011001100110010100101001100111001000010101111001110010101 2*1 N- 3 28
1111111100110011001101011010110011000110111101010000110001101010 2*1 O- 3 36
0000000011001100110010100101001100111001100100111111001100001100 1*1 N- 3 28
1111111100110011001101011010110011000110011011000000110011110011 1*1 O- 3 36
0000000011001100110010100101001100110011000000001111100110011111 2*2 N- 3 28
1111111100110011001101011010110011001100111111110000011001100000 2*2 O- 3 36
0000000011001100110000110000111110101010100110010110100101011010 2*1 N- 3 28
1111111100110011001111001111000001010101011001101001011010100101 2*1 O- 3 36
0000000011001100110000110000111110101010010101010110100110010110 1*1 N- 3 28
1111111100110011001111001111000001010101101010101001011001101001 1*1 O- 3 36
0000000011001100110000110000111110101010001100110110100111110000 1*1 N- 3 28
1111111100110011001111001111000001010101110011001001011000001111 1*1 O- 3 36
0000000011001100110000110000111110101001100110100110101001011001 1*1 N- 3 28
1111111100110011001111001111000001010110011001011001010110100110 1*1 O- 3 36
0000000011001100110000110000111110101001010101100110101010010101 1*1 N- 3 28
1111111100110011001111001111000001010110101010011001010101101010 1*1 O- 3 36
0000000011001100110000110000111110101001001100000110101011110011 1*1 N- 3 28
1111111100110011001111001111000001010110110011111001010100001100 1*1 O- 3 36
0000000011001100110000110000111100111010000010011111100111001010 2*1 N- 3 28
1111111100110011001111001111000011000101111101100000011000110101 2*1 O- 3 36
0000000011001100110000110000111100111010110001011111100100000110 1*1 N- 3 28
1111111100110011001111001111000011000101001110100000011011111001 1*1 O- 3 36
0000000011001100110000110000111100111010101000111111100101100000 1*1 N- 3 28
1111111100110011001111001111000011000101010111000000011010011111 1*1 O- 3 36
0000000011001100110000110000111100111010100100001111100101010011 1*1 N- 3 28
1111111100110011001111001111000011000101011011110000011010101100 1*1 O- 3 36
0000000011001100110000110000111100111111110000001111110000000011 2*4 N- 3 28
1111111100110011001111001111000011000000001111110000001111111100 2*4 O- 3 36
0000000011001100110000111100001110101010010101010110100101011010 2*1 N- 3 28
1111111100110011001111000011110001010101101010101001011010100101 2*1 O- 3 36
0000000011001100110000111100001110101010001100110110100100111100 1*1 N- 3 28
1111111100110011001111000011110001010101110011001001011011000011 1*1 O- 3 36
0000000011001100110000111100001110101001100110100110101010010101 1*1 N- 3 28
1111111100110011001111000011110001010110011001011001010101101010 1*1 O- 3 36
0000000011001100110000111100001110101001010101100110101001011001 1*1 N- 3 28
1111111100110011001111000011110001010110101010011001010110100110 1*1 O- 3 36
0000000011001100110000111100001110101001001100000110101000111111 1*1 N- 3 28
1111111100110011001111000011110001010110110011111001010111000000 1*1 O- 3 36
0000000011001100110000111100001100111111000011001111110000000011 2*4 N- 3 28
1111111100110011001111000011110011000000111100110000001111111100 2*4 O- 3 36
0000000011001100110000111010010110101010001100110110100101011010 1*1 N- 3 28
1111111100110011001111000101101001010101110011001001011010100101 1*1 O- 3 36
0000000011001100110000111010010110100101010110100110011000110011 1*1 N- 3 28
1111111100110011001111000101101001011010101001011001100111001100 1*1 O- 3 36
0000000011001100110000111010010100111100011010011111111100000000 1*4 N- 3 28
1111111100110011001111000101101011000011100101100000000011111111 1*4 O- 3 36
0000000011001100110000111010010100111001000010101111101001100011 1*1 N- 3 28
1111111100110011001111000101101011000110111101010000010110011100 1*1 O- 3 36
0000000011001100110000111010010100111001101000001111101011001001 1*1 N- 3 28
1111111100110011001111000101101011000110010111110000010100110110 1*1 O- 3 36
0000000011001100110000111010010100111001011011001111101000000101 1*1 N- 3 28
1111111100110011001111000101101011000110100100110000010111111010 1*1 O- 3 36
0000000011001100110000111010010100111001001110011111101001010000 1*1 N- 3 28
1111111100110011001111000101101011000110110001100000010110101111 1*1 O- 3 36
0000000011001100110011110000001100111010110001011111010100001010 2*1 N- 3 28
1111111100110011001100001111110011000101001110100000101011110101 2*1 O- 3 36
0000000011001100110011110000001100110011110011001111110000000011 2*8 N- 3 28
1111111100110011001100001111110011001100001100110000001111111100 2*8 O- 3 36
0000000011001100110011111010100100110110000001011111100101100000 1*1 N- 3 28
1111111100110011001100000101011011001001111110100000011010011111 1*1 O- 3 36
0000000011001100110011111010100100110011000000001111110001100101 2*4 N- 3 28
1111111100110011001100000101011011001100111111110000001110011010 2*4 O- 3 36
0000000011001100101010010000001110010110101001010011111101101010 2*1 N- 3 28
1111111100110011010101101111110001101001010110101100000010010101 2*1 O- 3 36
0000000011001100101010010000001110010110100101100011111101011001 2*1 N- 3 28
1111111100110011010101101111110001101001011010011100000010100110 2*1 O- 3 36
0000000011001100101010010000001110010110011010010011111110100110 2*1 N- 3 28
1111111100110011010101101111110001101001100101101100000001011001 2*1 O- 3 36
0000000011001100101010010000001110010110010110100011111110010101 2*1 N- 3 28
1111111100110011010101101111110001101001101001011100000001101010 2*1 O- 3 36
0000000011001100101010010000001110010011001110010011101011110110 1*1 N- 3 28
1111111100110011010101101111110001101100110001101100010100001001 1*1 O- 3 36
0000000011001100101010010000001110011111101011000011011001100011 1*1 N- 3 28
1111111100110011010101101111110001100000010100111100100110011100 1*1 O- 3 36
0000000011001100101010010000001110011111010100110011011010011100 2*1 N- 3 28
1111111100110011010101101111110001100000101011001100100101100011 2*1 O- 3 36
0000000011001100101010011100111110010011101000000011101010100011 2*1 N- 3 28
1111111100110011010101100011000001101100010111111100010101011100 2*1 O- 3 36
0000000011001100101010011010100110010110101001010011111111000000 1*1 N- 3 28
1111111100110011010101100101011001101001010110101100000000111111 1*1 O- 3 36
0000000011001100101010011010100110010110011010010011111100001100 1*1 N- 3 28
1111111100110011010101100101011001101001100101101100000011110011 1*1 O- 3 36
0000000011001100101010011010100110010011000010100011101001101111 2*1 N- 3 28
1111111100110011010101100101011001101100111101011100010110010000 2*1 O- 3 36
0000000011001100101010011010100110011111000001100011011001100011 1*1 N- 3 28
1111111100110011010101100101011001100000111110011100100110011100 1*1 O- 3 36
0000000011001100101010011010100110011111001101010011011001010000 1*1 N- 3 28
1111111100110011010101100101011001100000110010101100100110101111 1*1 O- 3 36
0000000011001100101010011010100101010110011001011111111100000000 1*4 N- 3 28
1111111100110011010101100101011010101001100110100000000011111111 1*4 O- 3 36
0000000011001100101010010110010110011010011001010011001111001100 1*4 N- 3 28
1111111100110011010101101001101001100101100110101100110000110011 1*4 O- 3 36
0000000011001100101010010110010110010110101001010011111100001100 1*1 N- 3 28
1111111100110011010101101001101001101001010110101100000011110011 1*1 O- 3 36
0000000011001100101010010110010110010110011010010011111111000000 1*1 N- 3 28
1111111100110011010101101001101001101001100101101100000000111111 1*1 O- 3 36
0000000011001100101010010110010110010011100100110011101000111010 2*2 N- 3 28
1111111100110011010101101001101001101100011011001100010111000101 2*2 O- 3 36
0000000011001100101010010110010110010011011011000011101011000101 1*2 N- 3 28
1111111100110011010101101001101001101100100100111100010100111010 1*2 O- 3 36
0000000011001100101010010110010110011111101011000011011000000101 1*1 N- 3 28
1111111100110011010101101001101001100000010100111100100111111010 1*1 O- 3 36
0000000011001100101010010110010110011111011000000011011011001001 1*1 N- 3 28
1111111100110011010101101001101001100000100111111100100100110110 1*1 O- 3 36
0000000011001100101010010110010101010110101010011111111100000000 1*4 N- 3 28
1111111100110011010101101001101010101001010101100000000011111111 1*4 O- 3 36
0000000011001100101010010110010101011111101000001111011000001001 1*2 N- 3 28
1111111100110011010101101001101010100000010111110000100111110110 1*2 O- 3 36
0000000011001100101001011010010110010110101001010011001111001100 2*2 N- 3 28
1111111100110011010110100101101001101001010110101100110000110011 2*2 O- 3 36
0000000011001100101001011010010110010110010110100011001100110011 1*2 N- 3 28
1111111100110011010110100101101001101001101001011100110011001100 1*2 O- 3 36
0000000011001100101001011001011010010011110001100011011010011100 2*2 N- 3 28
1111111100110011010110100110100101101100001110011100100101100011 2*2 O- 3 36
0000000011001100101001011001011010010011101000000011011011111010 1*1 N- 3 28
1111111100110011010110100110100101101100010111111100100100000101 1*1 O- 3 36
0000000011001100101001011001011010010011100100110011011011001001 1*1 N- 3 28
1111111100110011010110100110100101101100011011001100100100110110 1*1 O- 3 36
0000000011001100101001011001011010010011001110010011011001100011 1*2 N- 3 28
1111111100110011010110100110100101101100110001101100100110011100 1*2 O- 3 36
0000000011001100101001011001011010011111011000000011101000111010 2*1 N- 3 28
1111111100110011010110100110100101100000100111111100010111000101 2*1 O- 3 36
0000000011001100101001011001011010011111010100110011101000001001 2*1 N- 3 28
1111111100110011010110100110100101100000101011001100010111110110 2*1 O- 3 36
0000000011111111110011001100110010101001000000110110010100110000 2*4 N- 3 28
1111111100000000001100110011001101010110111111001001101011001111 2*4 O- 3 36
0000000011111111110010100000011010101001101010010110001101010000 1*1 N- 3 28
1111111100000000001101011111100101010110010101101001110010101111 1*1 O- 3 36
0000000011111111110010100000011010101001001100000110001111001001 1*2 N- 3 28
1111111100000000001101011111100101010110110011111001110000110110 1*2 O- 3 36
0000000011111111110010100000011010100011100100000110100101101001 1*2 N- 3 28
1111111100000000001101011111100101011100011011111001011010010110 1*2 O- 3 36
0000110010100110110000001001010110101001101010010110010110011010 2*1 N- 3 28
1111001101011001001111110110101001010110010101101001101001100101 2*1 O- 3 36
0000110010100110110000001001010110100101101001010110100110010110 2*4 N- 3 28
1111001101011001001111110110101001011010010110101001011001101001 2*4 O- 3 36
0000110010100110110000001001010110100101100101100110100110100101 2*4 N- 3 28
1111001101011001001111110110101001011010011010011001011001011010 2*4 O- 3 36
0000110010100110110000001001010110100101011010010110100101011010 2*4 N- 7 28
1111001101011001001111110110101001011010100101101001011010100101 2*4 O- 7 36
0000110010100110110000001001010110100101010110100110100101101001 2*4 N- 0 28
1111001101011001001111110110101001011010101001011001011010010110 2*4 O- 0 36
0000110010100110110000001001010110100011101000110110111110010000 6*1 N- 3 28
1111001101011001001111110110101001011100010111001001000001101111 6*1 O- 3 36
0000110010100110110000001001010110100011100100000110111110100011 2*1 N- 3 28
1111001101011001001111110110101001011100011011111001000001011100 2*1 O- 3 36
0000110010100110110000001001010110100011001110100110111100001001 2*1 N- 3 28
1111001101011001001111110110101001011100110001011001000011110110 2*1 O- 3 36
0000110010100110110000001001010110011010101010010101011010011010 2*1 N- 3 28
1111001101011001001111110110101001100101010101101010100101100101 2*1 O- 3 36
0000110010100110110000001001010110010110101001010101101010010110 2*4 N- 3 28
1111001101011001001111110110101001101001010110101010010101101001 2*4 O- 3 36
0000110010100110110000001001010110010110100101100101101010100101 2*4 N- 3 28
1111001101011001001111110110101001101001011010011010010101011010 2*4 O- 3 36
0000110010100110110000001001010110010110011010010101101001011010 2*4 N- 7 28
1111001101011001001111110110101001101001100101101010010110100101 2*4 O- 7 36
0000110010100110110000001001010110010110010110100101101001101001 2*4 N- 0 28
1111001101011001001111110110101001101001101001011010010110010110 2*4 O- 0 36
0000110010100110110000001001010110010011000010100101111100111001 2*1 N- 3 28
1111001101011001001111110110101001101100111101011010000011000110 2*1 O- 3 36
0000110010100110110000001001010110010011101000000101111110010011 2*1 N- 3 28
1111001101011001001111110110101001101100010111111010000001101100 2*1 O- 3 36
0000110010100110110000001001010110010011100100110101111110100000 2*1 N- 3 28
1111001101011001001111110110101001101100011011001010000001011111 2*1 O- 3 36
0000110010100110110000001001010110010011001110010101111100001010 2*1 N- 3 28
1111001101011001001111110110101001101100110001101010000011110101 2*1 O- 3 36
0000110010100110110000000101100110100101101001010110100101011010 6*1 N- 7 28
1111001101011001001111111010011001011010010110101001011010100101 6*1 O- 7 36
0000110010100110110000000101100110010110101001010101101001011010 6*1 N- 7 28
1111001101011001001111111010011001101001010110101010010110100101 6*1 O- 7 36
0000110010100110110000000011111110100011100100000110111100001001 2*1 N- 3 28
1111001101011001001111111100000001011100011011111001000011110110 2*1 O- 3 36
0000110010100110110000000011111100111010100100001111011000001001 2*2 N- 3 28
1111001101011001001111111100000011000101011011110000100111110110 2*2 O- 3 36
0000110010100110110011000011001110010011101000000101001100110101 2*1 N- 3 28
1111001101011001001100111100110001101100010111111010110011001010 2*1 O- 3 36
0000110010100110110010101001111110010000001110100101011000000011 2*1 N- 3 28
1111001101011001001101010110000001101111110001011010100111111100 2*1 O- 3 36
0000110010100110110010100101001110100101111100000110001100000101 2*1 N- 3 28
1111001101011001001101011010110001011010000011111001110011111010 2*1 O- 3 36
0000110010100110110010100101001110010000101000110101011001010110 1*1 N- 3 28
1111001101011001001101011010110001101111010111001010100110101001 1*1 O- 3 36
0000110010100110110010100101001110010000010111000101011010101001 2*1 N- 7 28
1111001101011001001101011010110001101111101000111010100101010110 2*1 O- 7 36
0000110010100110110010100101001110010000111101100101011000000011 1*1 N- 3 28
1111001101011001001101011010110001101111000010011010100111111100 1*1 O- 3 36
0000110010100110110010100101001110011100010100000101101010100101 1*1 N- 3 28
1111001101011001001101011010110001100011101011111010010101011010 1*1 O- 3 36
0000110010100110110010100101001110011010011001010101110010010000 2*1 N- 3 28
1111001101011001001101011010110001100101100110101010001101101111 2*1 O- 3 36
0000110010100110110010100101001110010101110000000101001100110101 1*1 N- 3 28
1111001101011001001101011010110001101010001111111010110011001010 1*1 O- 3 36
0000110010100110110010100101001110010101100101010101001101100000 1*1 N- 3 28
1111001101011001001101011010110001101010011010101010110010011111 1*1 O- 3 36
0000110010100110110010100011010110010000110001010101011001010110 2*1 N- 3 28
1111001101011001001101011100101001101111001110101010100110101001 2*1 O- 3 36
0000110010100110110010100011010110011100000001010101101010010110 2*1 N- 3 28
1111001101011001001101011100101001100011111110101010010101101001 2*1 O- 3 36
0000110010100110110010100011010110011010100110100101110000001001 2*1 N- 3 28
1111001101011001001101011100101001100101011001011010001111110110 2*1 O- 3 36
0000110010100110110010100011010110011010001100000101110010100011 2*2 N- 3 28
1111001101011001001101011100101001100101110011111010001101011100 2*2 O- 3 36
0000110010100110110010100011010110010110010110100101000011001001 6*1 N- 7 28
1111001101011001001101011100101001101001101001011010111100110110 6*1 O- 7 36
0000110010100110110010100011010110010101110000000101001101010011 2*1 N- 3 28
1111001101011001001101011100101001101010001111111010110010101100 2*1 O- 3 36
0000110010100110110010100011010110010101100101010101001100000110 2*1 N- 3 28
1111001101011001001101011100101001101010011010101010110011111001 2*1 O- 3 36
0000110010100110110010011001110000110101000001101111000000111100 6*1 N- 3 28
1111001101011001001101100110001111001010111110010000111111000011 6*1 O- 3 36
0000110010100110110010010110001100110110000001011111001111000000 2*1 N- 3 28
1111001101011001001101101001110011001001111110100000110000111111 2*1 O- 3 36
0000110010100110110000111100001110010110011010010101100100001100 2*2 N- 7 28
1111001101011001001111000011110001101001100101101010011011110011 2*2 O- 7 36
0000110010100110110000111100001110010101000011000101101001101001 2*2 N- 7 28
1111001101011001001111000011110001101010111100111010010110010110 2*2 O- 7 36
0000110010100110110000110110100110010110110000110101100100001100 6*2 N- 0 28
1111001101011001001111001001011001101001001111001010011011110011 6*2 O- 0 36
1111111100110011111100111100000000001100110000000000000000110011 1*4 N- 3 28
0000000011001100000011000011111111110011001111111111111111001100 1*4 O- 3 36
1111111100110011001101010110000011000000010110010000101000001010 2*1 N- 3 28
0000000011001100110010101001111100111111101001101111010111110101 2*1 O- 3 36
1111111100110011001100000101011011001100000000000000001101100101 1*4 N- 3 28
0000000011001100110011111010100100110011111111111111110010011010 1*4 O- 3 36
1111111100000000111100000011110000000011010101100000110001101010 2*2 N- 3 28
0000000011111111000011111100001111111100101010011111001110010101 2*2 O- 3 36
1111001101011001001100000110010101011001000011001001101000110000 6*3 N- 3 28
0000110010100110110011111001101010100110111100110110010111001111 6*3 O- 3 36
0000000000000000000011001010011011111001111110011111010101011111 2*2 N- 3 30
1111111111111111111100110101100100000110000001100000101010100000 2*2 O- 3 34
0000000000000000000011000011111111111010110010011111011011110110 1*1 N- 3 30
1111111111111111111100111100000000000101001101100000100100001001 1*1 O- 3 34
0000000000000000110011001111111110100011110001010110111100111010 2*1 N- 3 30
1111111111111111001100110000000001011100001110101001000011000101 2*1 O- 3 34
0000000000000000110010101001111110101111011000110110010111111100 2*3 N- 3 30
1111111111111111001101010110000001010000100111001001101000000011 2*3 O- 3 34
0000000011001100000000001010101011001111110011111100111110101001 1*1 N- 3 30
1111111100110011111111110101010100110000001100000011000001010110 1*1 O- 3 34
0000000011001100000000001010101001011111100100110101111111110101 1*1 N- 3 30
1111111100110011111111110101010110100000011011001010000000001010 1*1 O- 3 34
0000000011001100000000001111111110101111000001011010111100110110 2*1 N- 3 30
1111111100110011111111110000000001010000111110100101000011001001 2*1 O- 3 34
0000000011001100000011001010011011001010100111111100011011110101 6*2 N- 3 30
1111111100110011111100110101100100110101011000000011100100001010 6*2 O- 3 34
0000000011001100000011001010011011000011101001011100111111001111 1*1 N- 3 30
1111111100110011111100110101100100111100010110100011000000110000 1*1 O- 3 34
0000000011001100000011001010011010100011110001011010111110101111 2*1 N- 3 30
1111111100110011111100110101100101011100001110100101000001010000 2*1 O- 3 34
0000000011001100000011001010011010100011111101101010111110011100 2*1 N- 3 30
1111111100110011111100110101100101011100000010010101000001100011 2*1 O- 3 34
0000000011001100000011001010011010011001111111111001010110010101 1*1 N- 3 30
1111111100110011111100110101100101100110000000000110101001101010 1*1 O- 3 34
0000000011001100000011001010011010010011100100111001111111111001 1*1 N- 3 30
1111111100110011111100110101100101101100011011000110000000000110 1*1 O- 3 34
0000000011001100000011001010011010010011010111111001111100110101 1*1 N- 3 30
1111111100110011111100110101100101101100101000000110000011001010 1*1 O- 3 34
0000000011001100000011001010011000111001111101010011010110011111 1*2 N- 3 30
1111111100110011111100110101100111000110000010101100101001100000 1*2 O- 3 34
0000000011001100000011001010011000110011100110010011111111110011 1*1 N- 3 30
1111111100110011111100110101100111001100011001101100000000001100 1*1 O- 3 34
0000000011001100000011001010011011111001010100111111010100111001 2*2 N- 3 30
1111111100110011111100110101100100000110101011000000101011000110 2*2 O- 3 34
0000000011001100000011000011111111000011101001011100111101010110 2*1 N- 3 30
1111111100110011111100111100000000111100010110100011000010101001 2*1 O- 3 34
0000000011001100000011000011111110101010110011001010011000111111 2*1 N- 3 30
1111111100110011111100111100000001010101001100110101100111000000 2*1 O- 3 34
0000000011001100000011000011111110101010111111111010011000001100 1*1 N- 3 30
1111111100110011111100111100000001010101000000000101100111110011 1*1 O- 3 34
0000000011001100000011000011111110101001110011111010010100111100 1*1 N- 3 30
1111111100110011111100111100000001010110001100000101101011000011 1*1 O- 3 34
0000000011001100000011000011111110101001111111001010010100001111 1*1 N- 3 30
1111111100110011111100111100000001010110000000110101101011110000 1*1 O- 3 34
0000000011001100000011000011111110100011000010011010111111111010 1*1 N- 3 30
1111111100110011111100111100000001011100111101100101000000000101 1*1 O- 3 34
0000000011001100000011000011111110100011110001011010111100110110 1*1 N- 3 30
1111111100110011111100111100000001011100001110100101000011001001 1*1 O- 3 34
0000000011001100000011000011111110100011001110101010111111001001 1*1 N- 3 30
1111111100110011111100111100000001011100110001010101000000110110 1*1 O- 3 34
0000000011001100000011000011111110100011111101101010111100000101 1*1 N- 3 30
1111111100110011111100111100000001011100000010010101000011111010 1*1 O- 3 34
0000000011001100000011000011111100111010011011110011011010011100 1*1 N- 3 30
1111111100110011111100111100000011000101100100001100100101100011 1*1 O- 3 34
0000000011001100000011000011111100110011101010100011111101011001 1*1 N- 3 30
1111111100110011111100111100000011001100010101011100000010100110 1*1 O- 3 34
0000000011001100000011000011111111110000101001011111110001010110 1*1 N- 3 30
1111111100110011111100111100000000001111010110100000001110101001 1*1 O- 3 34
0000000011001100000011000011111111111010011000111111011010010000 1*1 N- 3 30
1111111100110011111100111100000000000101100111000000100101101111 1*1 O- 3 34
0000000011001100000010100000101010010101001111111001111111111001 1*2 N- 3 30
1111111100110011111101011111010101101010110000000110000000000110 1*2 O- 3 34
0000000011001100000010100000101001010101111111110101111100111001 1*1 N- 3 30
1111111100110011111101011111010110101010000000001010000011000110 1*1 O- 3 34
0000000011001100000010101100011010010101100101011001111110011111 1*1 N- 3 30
1111111100110011111101010011100101101010011010100110000001100000 1*1 O- 3 34
0000000011001100000010101100011010010101001111111001111100110101 1*1 N- 3 30
1111111100110011111101010011100101101010110000000110000011001010 1*1 O- 3 34
0000000011001100000010101100011001011100111101100101011011111100 2*1 N- 3 30
1111111100110011111101010011100110100011000010011010100100000011 2*1 O- 3 34
0000000011001100000010101100011001011001111100110101001111111001 1*1 N- 3 30
1111111100110011111101010011100110100110000011001010110000000110 1*1 O- 3 34
0000000011001100000010101100011000110101100111110011111110010101 1*1 N- 3 30
1111111100110011111101010011100111001010011000001100000001101010 1*1 O- 3 34
0000000011001100000010101100011000110101001101010011111100111111 1*1 N- 3 30
1111111100110011111101010011100111001010110010101100000011000000 1*1 O- 3 34
0000000011001100000010101100011011111001010100111111001101011001 2*1 N- 3 30
1111111100110011111101010011100100000110101011000000110010100110 2*1 O- 3 34
0000000011001100000010101001001111000101101000111100111111111100 1*1 N- 3 30
1111111100110011111101010110110000111010010111000011000000000011 1*1 O- 3 34
0000000011001100000010101001001111000101111101101100111110101001 1*1 N- 3 30
1111111100110011111101010110110000111010000010010011000001010110 1*1 O- 3 34
0000000011001100000010101001001110010101101001101001111111111001 1*1 N- 3 30
1111111100110011111101010110110001101010010110010110000000000110 1*1 O- 3 34
0000000011001100000010101001001110010101111100111001111110101100 1*1 N- 3 30
1111111100110011111101010110110001101010000011000110000001010011 1*1 O- 3 34
0000000011001100000010101001001101100101101010010110111111110110 1*1 N- 3 30
1111111100110011111101010110110010011010010101101001000000001001 1*1 O- 3 34
0000000011001100000010101001001101100101111111000110111110100011 1*1 N- 3 30
1111111100110011111101010110110010011010000000111001000001011100 1*1 O- 3 34
0000000011001100000010101001001101010101101010100101111111110101 1*1 N- 3 30
1111111100110011111101010110110010101010010101011010000000001010 1*1 O- 3 34
0000000011001100000010101001001101010101111111110101111110100000 1*1 N- 3 30
1111111100110011111101010110110010101010000000001010000001011111 1*1 O- 3 34
0000000011001100000010101001001100110101101011000011111111110011 1*1 N- 3 30
1111111100110011111101010110110011001010010100111100000000001100 1*1 O- 3 34
0000000011001100000010101001001100110101111110010011111110100110 1*1 N- 3 30
1111111100110011111101010110110011001010000001101100000001011001 1*1 O- 3 34
0000000011001100000010101001001111110000111100001111101010101111 1*1 N- 3 30
1111111100110011111101010110110000001111000011110000010101010000 1*1 O- 3 34
0000000011001100000010101001001111111100110011111111011010010000 1*1 N- 3 30
1111111100110011111101010110110000000011001100000000100101101111 1*1 O- 3 34
0000000011001100000010101001001111111100100110101111011011000101 1*1 N- 3 30
1111111100110011111101010110110000000011011001010000100100111010 1*1 O- 3 34
0000000011001100000010101001001111111100011001011111011000111010 1*1 N- 3 30
1111111100110011111101010110110000000011100110100000100111000101 1*1 O- 3 34
0000000011001100000010101001001111111100001100001111011001101111 1*1 N- 3 30
1111111100110011111101010110110000000011110011110000100110010000 1*1 O- 3 34
0000000011001100000010101001001111111001110010101111001110010101 1*1 N- 3 30
1111111100110011111101010110110000000110001101010000110001101010 1*1 O- 3 34
0000000011001100000010101001001111111001100111111111001111000000 1*1 N- 3 30
1111111100110011111101010110110000000110011000000000110000111111 1*1 O- 3 34
0000000011001100000010101001001111111001011000001111001100111111 1*1 N- 3 30
1111111100110011111101010110110000000110100111110000110011000000 1*1 O- 3 34
0000000011001100000010101001001111111001001101011111001101101010 1*1 N- 3 30
1111111100110011111101010110110000000110110010100000110010010101 1*1 O- 3 34
0000000011001100000010101001001111110101010111111111111100000000 1*1 N- 3 30
1111111100110011111101010110110000001010101000000000000011111111 1*1 O- 3 34
0000000011001100000010100101111111000101001110101100111110101001 2*1 N- 3 30
1111111100110011111101011010000000111010110001010011000001010110 2*1 O- 3 34
0000000011001100000010100101111110010101000011001001111110011111 2*1 N- 3 30
1111111100110011111101011010000001101010111100110110000001100000 2*1 O- 3 34
0000000011001100000010100101111110010101101001101001111100110101 2*1 N- 3 30
1111111100110011111101011010000001101010010110010110000011001010 2*1 O- 3 34
0000000011001100000010100101111110010101010110011001111111001010 2*1 N- 3 30
1111111100110011111101011010000001101010101001100110000000110101 2*1 O- 3 34
0000000011001100000010100101111110010101111100111001111101100000 2*1 N- 3 30
1111111100110011111101011010000001101010000011000110000010011111 2*1 O- 3 34
0000000011001100000010100101111101100101101010010110111100111010 2*1 N- 3 30
1111111100110011111101011010000010011010010101101001000011000101 2*1 O- 3 34
0000000011001100000010100101111101100101010101100110111111000101 2*1 N- 3 30
1111111100110011111101011010000010011010101010011001000000111010 2*1 O- 3 34
0000000011001100000010100101111101011100111101100101011001100101 1*1 N- 3 30
1111111100110011111101011010000010100011000010011010100110011010 1*1 O- 3 34
0000000011001100000010100101111101011001011010100101001111111001 1*1 N- 3 30
1111111100110011111101011010000010100110100101011010110000000110 1*1 O- 3 34
0000000011001100000010100101111101011001001111110101001110101100 1*1 N- 3 30
1111111100110011111101011010000010100110110000001010110001010011 1*1 O- 3 34
0000000011001100000010100101111101010101101010100101111100111001 1*1 N- 3 30
1111111100110011111101011010000010101010010101011010000011000110 1*1 O- 3 34
0000000011001100000010100101111100110101110010100011111101011001 1*1 N- 3 30
1111111100110011111101011010000011001010001101011100000010100110 1*1 O- 3 34
0000000011001100000010100101111100110101100111110011111100001100 1*1 N- 3 30
1111111100110011111101011010000011001010011000001100000011110011 1*1 O- 3 34
0000000011001100000010100101111111110000101001011111101000110110 1*1 N- 3 30
1111111100110011111101011010000000001111010110100000010111001001 1*1 O- 3 34
0000000011001100000010100101111111110000010110101111101011001001 1*1 N- 3 30
1111111100110011111101011010000000001111101001010000010100110110 1*1 O- 3 34
0000000011001100000010100101111111110000111100001111101001100011 2*1 N- 3 30
1111111100110011111101011010000000001111000011110000010110011100 2*1 O- 3 34
0000000011001100000010100101111111111100100110101111011000001001 1*1 N- 3 30
1111111100110011111101011010000000000011011001010000100111110110 1*1 O- 3 34
0000000011001100000010100101111111111100001100001111011010100011 1*1 N- 3 30
1111111100110011111101011010000000000011110011110000100101011100 1*1 O- 3 34
0000000011001100000010100101111111111001000001101111001110010101 1*1 N- 3 30
1111111100110011111101011010000000000110111110010000110001101010 1*1 O- 3 34
0000000011001100000010100101111111111001010100111111001111000000 1*1 N- 3 30
1111111100110011111101011010000000000110101011000000110000111111 1*1 O- 3 34
0000000011001100000010100101111111110101100100111111111100000000 1*1 N- 3 30
1111111100110011111101011010000000001010011011000000000011111111 1*1 O- 3 34
0000000011001100000000111100111111110000101001011111001110100110 1*1 N- 3 30
1111111100110011111111000011000000001111010110100000110001011001 1*1 O- 3 34
0000000011001100000000111100111111111010011000111111100101100000 1*1 N- 3 30
1111111100110011111111000011000000000101100111000000011010011111 1*1 O- 3 34
0000000011001100000000111010100111001010100111111100100111111010 2*2 N- 3 30
1111111100110011111111000101011000110101011000000011011000000101 2*2 O- 3 34
0000000011001100000000111010100111111010110010011111100110101100 1*2 N- 3 30
1111111100110011111111000101011000000101001101100000011001010011 1*2 O- 3 34
0000000011001100000000111010100111111010001101101111100101010011 1*2 N- 3 30
1111111100110011111111000101011000000101110010010000011010101100 1*2 O- 3 34
0000000011001100000000111010100111110110101000111111010111000110 1*1 N- 3 30
1111111100110011111111000101011000001001010111000000101000111001 1*1 O- 3 34
0000000011001100000011110000111111111010000001011111010111000110 2*1 N- 3 30
1111111100110011111100001111000000000101111110100000101000111001 2*1 O- 3 34
0000000011001100000011110000111111111010011000111111010110100000 1*1 N- 3 30
1111111100110011111100001111000000000101100111000000101001011111 1*1 O- 3 34
0000000011001100000011111010010111001001001101101100011001011111 2*1 N- 3 30
1111111100110011111100000101101000110110110010010011100110100000 2*1 O- 3 34
0000000011001100000011111010010110101001100110101010011011110011 1*1 N- 3 30
1111111100110011111100000101101001010110011001010101100100001100 1*1 O- 3 34
0000000011001100000011111010010110101001010101101010011000111111 1*1 N- 3 30
1111111100110011111100000101101001010110101010010101100111000000 1*1 O- 3 34
0000000011001100000011111010010110101001111111001010011010010101 1*1 N- 3 30
1111111100110011111100000101101001010110000000110101100101101010 1*1 O- 3 34
0000000011001100000011111010010110011010110011111001010110100110 1*1 N- 3 30
1111111100110011111100000101101001100101001100000110101001011001 1*1 O- 3 34
0000000011001100000011111010010110011010010101101001010100111111 2*1 N- 3 30
1111111100110011111100000101101001100101101010010110101011000000 2*1 O- 3 34
0000000011001100000011111010010110011010111111001001010110010101 6*1 N- 3 30
1111111100110011111100000101101001100101000000110110101001101010 6*1 O- 3 34
0000000011001100000011111010010100111001110001100011011010101111 1*1 N- 3 30
1111111100110011111100000101101011000110001110011100100101010000 1*1 O- 3 34
0000000011001100000011111010010111111100000000111111001101101010 1*1 N- 3 30
1111111100110011111100000101101000000011111111000000110010010101 1*1 O- 3 34
0000000011001100000011111010010111111100101010011111001111000000 1*1 N- 3 30
1111111100110011111100000101101000000011010101100000110000111111 1*1 O- 3 34
0000000011001100000011111010010111111010000001011111010101101100 1*1 N- 3 30
1111111100110011111100000101101000000101111110100000101010010011 1*1 O- 3 34
0000000011001100000011111010010111111010011000111111010100001010 1*1 N- 3 30
1111111100110011111100000101101000000101100111000000101011110101 1*1 O- 3 34
0000000011001100110011000011001110100011000010010110111111110110 2*1 N- 3 30
1111111100110011001100111100110001011100111101101001000000001001 2*1 O- 3 34
0000000011001100110011000011001110100011110001010110111100111010 2*1 N- 3 30
1111111100110011001100111100110001011100001110101001000011000101 2*1 O- 3 34
0000000011001100110011000011001110100011101000110110111101011100 1*1 N- 3 30
1111111100110011001100111100110001011100010111001001000010100011 1*1 O- 3 34
0000000011001100110010101001111110101001100110100110001111001001 1*1 N- 3 30
1111111100110011001101010110000001010110011001011001110000110110 1*1 O- 3 34
0000000011001100110010101001111110101001011001010110001100110110 1*1 N- 3 30
1111111100110011001101010110000001010110100110101001110011001001 1*1 O- 3 34
0000000011001100110010101001111110100101010110100110111100001001 1*1 N- 3 30
1111111100110011001101010110000001011010101001011001000011110110 1*1 O- 3 34
0000000011001100110010101001111110100011110001010110100110010110 2*1 N- 3 30
1111111100110011001101010110000001011100001110101001011001101001 2*1 O- 3 34
0000000011001100110010101001111110100011101000110110100111110000 1*1 N- 3 30
1111111100110011001101010110000001011100010111001001011000001111 1*1 O- 3 34
0000000011001100110010101001111110101111011000110110010100110000 2*1 N- 3 30
1111111100110011001101010110000001010000100111001001101011001111 2*1 O- 3 34
0000000011001100110010101001111110011100001101100101011001100101 1*1 N- 3 30
1111111100110011001101010110000001100011110010011010100110011010 1*1 O- 3 34
0000000011001100110010101001111110011001011001100101001100110101 1*1 N- 3 30
1111111100110011001101010110000001100110100110011010110011001010 1*1 O- 3 34
0000000011001100110010101001111110010110011010010101110000111010 2*1 N- 3 30
1111111100110011001101010110000001101001100101101010001111000101 2*1 O- 3 34
0000000011001100110010101001111110010011101000000101100111110011 1*1 N- 3 30
1111111100110011001101010110000001101100010111111010011000001100 1*1 O- 3 34
0000000011001100110010101001111110010011001110010101100101101010 1*1 N- 3 30
1111111100110011001101010110000001101100110001101010011010010101 1*1 O- 3 34
0000000011001100110010101001111110011111011000000101010100110011 1*1 N- 3 30
1111111100110011001101010110000001100000100111111010101011001100 1*1 O- 3 34
0000000011001100110010101001111100111001000010101111001101011001 2*1 N- 3 30
1111111100110011001101010110000011000110111101010000110010100110 2*1 O- 3 34
0000000011001100110010101001111100111001100100111111001111000000 1*1 N- 3 30
1111111100110011001101010110000011000110011011000000110000111111 1*1 O- 3 34
0000000011001100110010101001111100110101010100111111111100000000 1*1 N- 3 30
1111111100110011001101010110000011001010101011000000000011111111 1*1 O- 3 34
0000000011001100110010100101001110101001011001010110001111111010 1*1 N- 3 30
1111111100110011001101011010110001010110100110101001110000000101 1*1 O- 3 34
0000000011001100110010100101001110101001111111000110001101100011 1*1 N- 3 30
1111111100110011001101011010110001010110000000111001110010011100 1*1 O- 3 34
0000000011001100110010100101001110100101101001010110111100111010 2*1 N- 3 30
1111111100110011001101011010110001011010010110101001000011000101 2*1 O- 3 34
0000000011001100110010100101001110100101010110100110111111000101 1*1 N- 3 30
1111111100110011001101011010110001011010101001011001000000111010 1*1 O- 3 34
0000000011001100110010100101001110100101001111000110111110100011 1*1 N- 3 30
1111111100110011001101011010110001011010110000111001000001011100 1*1 O- 3 34
0000000011001100110010100101001110100011011011110110100111110000 1*1 N- 3 30
1111111100110011001101011010110001011100100100001001011000001111 1*1 O- 3 34
0000000011001100110010100101001110101111101011110110010100110000 2*1 N- 3 30
1111111100110011001101011010110001010000010100001001101011001111 2*1 O- 3 34
0000000011001100110010100101001110011100011000110101011011111100 2*2 N- 3 30
1111111100110011001101011010110001100011100111001010100100000011 2*2 O- 3 34
0000000011001100110010100101001110011001011001100101001111111001 1*1 N- 3 30
1111111100110011001101011010110001100110100110011010110000000110 1*1 O- 3 34
0000000011001100110010100101001110011001111111110101001101100000 1*1 N- 3 30
1111111100110011001101011010110001100110000000001010110010011111 1*1 O- 3 34
0000000011001100110010100101001110010101101001100101111100111001 1*1 N- 3 30
1111111100110011001101011010110001101010010110011010000011000110 1*1 O- 3 34
0000000011001100110010100101001110010101001111110101111110100000 1*1 N- 3 30
1111111100110011001101011010110001101010110000001010000001011111 1*1 O- 3 34
0000000011001100110010100101001110010011011011000101100111110011 1*1 N- 3 30
1111111100110011001101011010110001101100100100111010011000001100 1*1 O- 3 34
0000000011001100110010100101001110010011111101010101100101101010 1*1 N- 3 30
1111111100110011001101011010110001101100000010101010011010010101 1*1 O- 3 34
0000000011001100110010100101001110011111101011000101010100110011 1*1 N- 3 30
1111111100110011001101011010110001100000010100111010101011001100 1*1 O- 3 34
0000000011001100110010100101001110011111001101010101010110101010 1*1 N- 3 30
1111111100110011001101011010110001100000110010101010101001010101 1*1 O- 3 34
0000000011001100110010100101001100111001110001101111001101011001 2*1 N- 3 30
1111111100110011001101011010110011000110001110010000110010100110 2*1 O- 3 34
0000000011001100110010100101001100111001101000001111001100111111 1*1 N- 3 30
1111111100110011001101011010110011000110010111110000110011000000 1*1 O- 3 34
0000000011001100110010100101001100111001010111111111001111000000 1*1 N- 3 30
1111111100110011001101011010110011000110101000000000110000111111 1*1 O- 3 34
0000000011001100110010100101001100111001001110011111001110100110 1*1 N- 3 30
1111111100110011001101011010110011000110110001100000110001011001 1*1 O- 3 34
0000000011001100110010100101001100110101100111111111111100000000 1*1 N- 3 30
1111111100110011001101011010110011001010011000000000000011111111 1*1 O- 3 34
0000000011001100110010100101001100110011110011001111100101010011 2*1 N- 3 30
1111111100110011001101011010110011001100001100110000011010101100 2*1 O- 3 34
0000000011001100110010100101001100110011101010101111100100110101 1*1 N- 3 30
1111111100110011001101011010110011001100010101010000011011001010 1*1 O- 3 34
0000000011001100110000111100001100111010110001011111100111001010 1*1 N- 3 30
1111111100110011001111000011110011000101001110100000011000110101 1*1 O- 3 34
0000000011001100110000111100001100111010101000111111100110101100 1*1 N- 3 30
1111111100110011001111000011110011000101010111000000011001010011 1*1 O- 3 34
0000000011001100110000111100001100111010100100001111100110011111 1*1 N- 3 30
1111111100110011001111000011110011000101011011110000011001100000 1*1 O- 3 34
0000000011001100110000111100001100111010011011111111100101100000 1*1 N- 3 30
1111111100110011001111000011110011000101100100000000011010011111 1*1 O- 3 34
0000000011001100110000111100001100111010010111001111100101010011 1*1 N- 3 30
1111111100110011001111000011110011000101101000110000011010101100 1*1 O- 3 34
0000000011001100110000111100001100111010001110101111100100110101 1*1 N- 3 30
1111111100110011001111000011110011000101110001010000011011001010 1*1 O- 3 34
0000000011001100110000111010010110101001100110100110101011110011 1*1 N- 3 30
1111111100110011001111000101101001010110011001011001010100001100 1*1 O- 3 34
0000000011001100110000111010010110101001010101100110101000111111 1*1 N- 3 30
1111111100110011001111000101101001010110101010011001010111000000 1*1 O- 3 34
0000000011001100110000111010010110101001111111000110101010010101 2*1 N- 3 30
1111111100110011001111000101101001010110000000111001010101101010 2*1 O- 3 34
0000000011001100110000111010010110100110100101010110010111111100 2*1 N- 3 30
1111111100110011001111000101101001011001011010101001101000000011 2*1 O- 3 34
0000000011001100110000111010010110100110001111110110010101010110 1*1 N- 3 30
1111111100110011001111000101101001011001110000001001101010101001 1*1 O- 3 34
0000000011001100110000111010010110100110111100110110010110011010 1*1 N- 3 30
1111111100110011001111000101101001011001000011001001101001100101 1*1 O- 3 34
0000000011001100110000111010010100111010110001011111100110101100 1*1 N- 3 30
1111111100110011001111000101101011000101001110100000011001010011 1*1 O- 3 34
0000000011001100110000111010010100111010101000111111100111001010 1*1 N- 3 30
1111111100110011001111000101101011000101010111000000011000110101 1*1 O- 3 34
0000000011001100110000111010010100111010011011111111100100000110 1*1 N- 3 30
1111111100110011001111000101101011000101100100000000011011111001 1*1 O- 3 34
0000000011001100110000111010010100111010010111001111100100110101 1*1 N- 3 30
1111111100110011001111000101101011000101101000110000011011001010 1*1 O- 3 34
0000000011001100110000111010010100111010001110101111100101010011 1*1 N- 3 30
1111111100110011001111000101101011000101110001010000011010101100 1*1 O- 3 34
0000000011001100110000111010010100111111000011001111110001100101 1*1 N- 3 30
1111111100110011001111000101101011000000111100110000001110011010 1*1 O- 3 34
0000000011001100110000111010010100111111011010101111110000000011 1*1 N- 3 30
1111111100110011001111000101101011000000100101010000001111111100 1*1 O- 3 34
0000000011001100110011110000001110101010001100110110010111111100 2*1 N- 3 30
1111111100110011001100001111110001010101110011001001101000000011 2*1 O- 3 34
0000000011001100110011110000001110101010111111110110010100110000 1*1 N- 3 30
1111111100110011001100001111110001010101000000001001101011001111 1*1 O- 3 34
0000000011001100110011110000001110100110001111110110100111110000 1*1 N- 3 30
1111111100110011001100001111110001011001110000001001011000001111 1*1 O- 3 34
0000000011001100110011110000001110100110111100110110100100111100 1*1 N- 3 30
1111111100110011001100001111110001011001000011001001011011000011 1*1 O- 3 34
0000000011001100110011110000001100111010101000111111010101101100 1*1 N- 3 30
1111111100110011001100001111110011000101010111000000101010010011 1*1 O- 3 34
0000000011001100110011110000001100111010100100001111010101011111 1*1 N- 3 30
1111111100110011001100001111110011000101011011110000101010100000 1*1 O- 3 34
0000000011001100110011110000001100111010011011111111010110100000 1*1 N- 3 30
1111111100110011001100001111110011000101100100000000101001011111 1*1 O- 3 34
0000000011001100110011110000001100111010010111001111010110010011 1*1 N- 3 30
1111111100110011001100001111110011000101101000110000101001101100 1*1 O- 3 34
0000000011001100110011110000001100110011101010101111110001100101 1*1 N- 3 30
1111111100110011001100001111110011001100010101010000001110011010 1*1 O- 3 34
0000000011001100110011111010100100111010000010011111010101101100 1*1 N- 3 30
1111111100110011001100000101011011000101111101100000101010010011 1*1 O- 3 34
0000000011001100110011111010100100111010110001011111010110100000 1*1 N- 3 30
1111111100110011001100000101011011000101001110100000101001011111 1*1 O- 3 34
0000000011001100110011111010100100110110011000111111100100000110 1*1 N- 3 30
1111111100110011001100000101011011001001100111000000011011111001 1*1 O- 3 34
0000000011001100110011111010100100110110010100001111100100110101 1*1 N- 3 30
1111111100110011001100000101011011001001101011110000011011001010 1*1 O- 3 34
0000000011001100101010010000001110011111001101010011011011111010 1*1 N- 3 30
1111111100110011010101101111110001100000110010101100100100000101 1*1 O- 3 34
0000000011001100101010011100111110011010011001010011001101100110 1*1 N- 3 30
1111111100110011010101100011000001100101100110101100110010011001 1*1 O- 3 34
0000000011001100101010011100111110010011110001100011101011000101 2*2 N- 3 30
1111111100110011010101100011000001101100001110011100010100111010 2*2 O- 3 34
0000000011001100101010011100111110010011001110010011101000111010 2*2 N- 3 30
1111111100110011010101100011000001101100110001101100010111000101 2*2 O- 3 34
0000000011001100101010011100111110011111011000000011011001100011 2*1 N- 3 30
1111111100110011010101100011000001100000100111111100100110011100 2*1 O- 3 34
0000000011001100101010011100111110011111010100110011011001010000 2*1 N- 3 30
1111111100110011010101100011000001100000101011001100100110101111 2*1 O- 3 34
0000000011001100101010011010100110010110000011110011111101101010 1*1 N- 3 30
1111111100110011010101100101011001101001111100001100000010010101 1*1 O- 3 34
0000000011001100101010011010100110010110110000110011111110100110 1*1 N- 3 30
1111111100110011010101100101011001101001001111001100000001011001 1*1 O- 3 34
0000000011001100101010011010100110010110001111000011111101011001 1*1 N- 3 30
1111111100110011010101100101011001101001110000111100000010100110 1*1 O- 3 34
0000000011001100101010011010100110010011100100110011101011110110 2*1 N- 3 30
1111111100110011010101100101011001101100011011001100010100001001 2*1 O- 3 34
0000000011001100101010011010100110011111010100110011011000110110 1*1 N- 3 30
1111111100110011010101100101011001100000101011001100100111001001 1*1 O- 3 34
0000000011001100101010011010100101011111101000001111011011000101 1*1 N- 3 30
1111111100110011010101100101011010100000010111110000100100111010 1*1 O- 3 34
0000000011001100101010010110010110010110110000110011111101101010 1*1 N- 3 30
1111111100110011010101101001101001101001001111001100000010010101 1*1 O- 3 34
0000000011001100101010010110010110010011110001100011101001101111 1*1 N- 3 30
1111111100110011010101101001101001101100001110011100010110010000 1*1 O- 3 34
0000000011001100101010010110010110011111000001100011011010101111 1*1 N- 3 30
1111111100110011010101101001101001100000111110011100100101010000 1*1 O- 3 34
0000000011001100101010010110010110011111110010100011011001100011 1*1 N- 3 30
1111111100110011010101101001101001100000001101011100100110011100 1*1 O- 3 34
0000000011001100101010010110010110011111001101010011011010011100 1*1 N- 3 30
1111111100110011010101101001101001100000110010101100100101100011 1*1 O- 3 34
0000000011001100101010010110010101011111000010101111011010100011 1*1 N- 3 30
1111111100110011010101101001101010100000111101010000100101011100 1*1 O- 3 34
0000000011001100101001011010010110010011110001100011011010101111 1*1 N- 3 30
1111111100110011010110100101101001101100001110011100100101010000 1*1 O- 3 34
0000000011001100101001011010010110010011100100110011011011111010 1*1 N- 3 30
1111111100110011010110100101101001101100011011001100100100000101 1*1 O- 3 34
0000000011001100101001011010010110011111000001100011101001101111 1*1 N- 3 30
1111111100110011010110100101101001100000111110011100010110010000 1*1 O- 3 34
0000000011001100101001011010010110011111010100110011101000111010 1*1 N- 3 30
1111111100110011010110100101101001100000101011001100010111000101 1*1 O- 3 34
0000000011001100101001011010010110011111001101010011101001011100 2*1 N- 3 30
1111111100110011010110100101101001100000110010101100010110100011 2*1 O- 3 34
0000000011111111000011001010011011111010010100001111011000001001 2*2 N- 3 30
1111111100000000111100110101100100000101101011110000100111110110 2*2 O- 3 34
0000000011111111110011001010101010101001000000110110010101010110 1*1 N- 3 30
1111111100000000001100110101010101010110111111001001101010101001 1*1 O- 3 34
0000000011111111110011001010101010101001011001010110010100110000 1*1 N- 3 30
1111111100000000001100110101010101010110100110101001101011001111 1*1 O- 3 34
0000000011111111110011001010101010101111000001010110001101010000 1*1 N- 3 30
1111111100000000001100110101010101010000111110101001110010101111 1*1 O- 3 34
0000000011111111110010100000011010101001100110100110001101100011 1*1 N- 3 30
1111111100000000001101011111100101010110011001011001110010011100 1*1 O- 3 34
0000000011111111110010100000011010101001011001010110001110011100 1*1 N- 3 30
1111111100000000001101011111100101010110100110101001110001100011 1*1 O- 3 34
0000000011111111110010100000011010100101011010010110111110010000 1*1 N- 3 30
1111111100000000001101011111100101011010100101101001000001101111 1*1 O- 3 34
0000000011111111110010100000011010100011110001010110100100111100 1*1 N- 3 30
1111111100000000001101011111100101011100001110101001011011000011 1*1 O- 3 34
0000000011111111110010100000011010100011101000110110100101011010 1*1 N- 3 30
1111111100000000001101011111100101011100010111001001011010100101 1*1 O- 3 34
0000000011111111110010100000011010100011010111000110100110100101 1*1 N- 3 30
1111111100000000001101011111100101011100101000111001011001011010 1*1 O- 3 34
0000000011111111110010100000011010100011001110100110100111000011 1*1 N- 3 30
1111111100000000001101011111100101011100110001011001011000111100 1*1 O- 3 34
0000000011111111110010100000011010101111110010010110010100110000 1*1 N- 3 30
1111111100000000001101011111100101010000001101101001101011001111 1*1 O- 3 34
0000000011111111110010100000011010101111010100000110010110101001 1*1 N- 3 30
1111111100000000001101011111100101010000101011111001101001010110 1*1 O- 3 34
0000000011111111110010100000011010010101010110010101111110100000 1*1 N- 3 30
1111111100000000001101011111100101101010101001101010000001011111 1*1 O- 3 34
0000000011111111110010100000011010010011100100110101100101101010 1*1 N- 3 30
1111111100000000001101011111100101101100011011001010011010010101 1*1 O- 3 34
0000110010100110110000000101100110100011110001010110111100111010 2*1 N- 3 30
1111001101011001001111111010011001011100001110101001000011000101 2*1 O- 3 34
0000110010100110110000000101100110100011101000110110111101011100 1*1 N- 3 30
1111001101011001001111111010011001011100010111001001000010100011 1*1 O- 3 34
0000110010100110110000000101100110100011010111000110111110100011 2*1 N- 3 30
1111001101011001001111111010011001011100101000111001000001011100 2*1 O- 3 34
0000110010100110110000000101100110100011001110100110111111000101 1*1 N- 3 30
1111001101011001001111111010011001011100110001011001000000111010 1*1 O- 3 34
0000110010100110110000000101100110010011110001100101111100111001 1*1 N- 3 30
1111001101011001001111111010011001101100001110011010000011000110 1*1 O- 3 34
0000110010100110110000000101100110010011100100110101111101101100 1*1 N- 3 30
1111001101011001001111111010011001101100011011001010000010010011 1*1 O- 3 34
0000110010100110110000000101100110010011010111110101111110100000 1*1 N- 3 30
1111001101011001001111111010011001101100101000001010000001011111 1*1 O- 3 34
0000110010100110110000000011111110101111100111000110001100000101 2*1 N- 3 30
1111001101011001001111111100000001010000011000111001110011111010 2*1 O- 3 34
0000110010100110110000000011111110101111010100000110001111001001 2*1 N- 3 30
1111001101011001001111111100000001010000101011111001110000110110 2*1 O- 3 34
0000110010100110110000000011111110010011101000000101111100111001 1*1 N- 3 30
1111001101011001001111111100000001101100010111111010000011000110 1*1 O- 3 34
0000110010100110110000000011111110010011001110010101111110100000 2*1 N- 3 30
1111001101011001001111111100000001101100110001101010000001011111 2*1 O- 3 34
0000110010100110110000000011111100111001000010101111010110010011 2*1 N- 3 30
1111001101011001001111111100000011000110111101010000101001101100 2*1 O- 3 34
0000110010100110110000000011111100111001101000001111010100111001 1*1 N- 3 30
1111001101011001001111111100000011000110010111110000101011000110 1*1 O- 3 34
0000110010100110110000000011111100111001001110011111010110100000 2*1 N- 3 30
1111001101011001001111111100000011000110110001100000101001011111 2*1 O- 3 34
0000110010100110110000000011111100110110110010011111101001010000 2*1 N- 3 30
1111001101011001001111111100000011001001001101100000010110101111 2*1 O- 3 34
0000110010100110110000000011111100110110100111001111101000000101 1*1 N- 3 30
1111001101011001001111111100000011001001011000110000010111111010 1*1 O- 3 34
0000110010100110110011000011001110100011010111000110001111001001 6*2 N- 0 30
1111001101011001001100111100110001011100101000111001110000110110 6*2 O- 0 34
0000110010100110110011000011001110010011000010100101001110011111 2*1 N- 3 30
1111001101011001001100111100110001101100111101011010110001100000 2*1 O- 3 34
0000110010100110110011000011001110010011110001100101001101010011 2*1 N- 3 30
1111001101011001001100111100110001101100001110011010110010101100 2*1 O- 3 34
0000110010100110110011000011001100111001101000001111100100110101 2*1 N- 3 30
1111001101011001001100111100110011000110010111110000011011001010 2*1 O- 3 34
0000110010100110110011000011001100110011100110011111001100001100 2*1 N- 3 30
1111001101011001001100111100110011001100011001100000110011110011 2*1 O- 3 34
0000110010100110110010101001111110101001001100000110111100001001 2*1 N- 3 30
1111001101011001001101010110000001010110110011111001000011110110 2*1 O- 3 34
0000110010100110110010101001111110100101001111000110001100000101 1*1 N- 3 30
1111001101011001001101010110000001011010110000111001110011111010 1*1 O- 3 34
0000110010100110110010101001111110010000101000110101011010011010 2*1 N- 3 30
1111001101011001001101010110000001101111010111001010100101100101 2*1 O- 3 34
0000110010100110110010101001111110010000010111000101011001100101 2*1 N- 3 30
1111001101011001001101010110000001101111101000111010100110011010 2*1 O- 3 34
0000110010100110110010101001111110011100010100000101101001101001 1*1 N- 3 30
1111001101011001001101010110000001100011101011111010010110010110 1*1 O- 3 34
0000110010100110110010101001111110010101000011000101001100110101 1*1 N- 3 30
1111001101011001001101010110000001101010111100111010110011001010 1*1 O- 3 34
0000110010100110110010101001111110010101010110010101001101100000 1*1 N- 3 30
1111001101011001001101010110000001101010101001101010110010011111 1*1 O- 3 34
0000110010100110110010101001111110010011000010100101010100110011 1*1 N- 3 30
1111001101011001001101010110000001101100111101011010101011001100 1*1 O- 3 34
0000110010100110110010100101001110100101100101100110001101100011 2*1 N- 3 30
1111001101011001001101011010110001011010011010011001110010011100 2*1 O- 3 34
0000110010100110110010100101001110100101011010010110001110011100 6*3 N- 7 30
1111001101011001001101011010110001011010100101101001110001100011 6*3 O- 7 34
0000110010100110110010100101001110100101001111000110001111001001 2*1 N- 7 30
1111001101011001001101011010110001011010110000111001110000110110 2*1 O- 7 34
0000110010100110110010100101001110010000011011110101011010011010 1*1 N- 3 30
1111001101011001001101011010110001101111100100001010100101100101 1*1 O- 3 34
0000110010100110110010100101001110011100100111000101101001101001 1*1 N- 3 30
1111001101011001001101011010110001100011011000111010010110010110 1*1 O- 3 34
0000110010100110110010100101001110011100011000110101101010010110 2*1 N- 3 30
1111001101011001001101011010110001100011100111001010010101101001 2*1 O- 3 34
0000110010100110110010100101001110011100001101100101101011000011 1*1 N- 3 30
1111001101011001001101011010110001100011110010011010010100111100 1*1 O- 3 34
0000110010100110110010100101001110011010000000110101110011110110 2*1 N- 3 30
1111001101011001001101011010110001100101111111001010001100001001 2*1 O- 3 34
0000110010100110110010100101001110011010101010010101110001011100 1*1 N- 3 30
1111001101011001001101011010110001100101010101101010001110100011 1*1 O- 3 34
0000110010100110110010100101001110011001010101010101111110100000 2*1 N- 3 30
1111001101011001001101011010110001100110101010101010000001011111 2*1 O- 3 34
0000110010100110110010100101001110010101000011000101001111111001 1*1 N- 3 30
1111001101011001001101011010110001101010111100111010110000000110 1*1 O- 3 34
0000110010100110110010100101001110010101101001100101001101010011 1*1 N- 3 30
1111001101011001001101011010110001101010010110011010110010101100 1*1 O- 3 34
0000110010100110110010100101001110010101010110010101001110101100 1*1 N- 3 30
1111001101011001001101011010110001101010101001101010110001010011 1*1 O- 3 34
0000110010100110110010100101001110010101111100110101001100000110 1*1 N- 3 30
1111001101011001001101011010110001101010000011001010110011111001 1*1 O- 3 34
0000110010100110110010100101001110010011110001100101010100110011 1*1 N- 3 30
1111001101011001001101011010110001101100001110011010101011001100 1*1 O- 3 34
0000110010100110110010100101001110010011100100110101010101100110 1*1 N- 3 30
1111001101011001001101011010110001101100011011001010101010011001 1*1 O- 3 34
0000110010100110110010100101001110010011011011000101010110011001 2*1 N- 3 30
1111001101011001001101011010110001101100100100111010101001100110 2*1 O- 3 34
0000110010100110110010100101001110010011001110010101010111001100 2*1 N- 3 30
1111001101011001001101011010110001101100110001101010101000110011 2*1 O- 3 34
0000110010100110110010100101001110011111011000000101100110010101 1*1 N- 3 30
1111001101011001001101011010110001100000100111111010011001101010 1*1 O- 3 34
0000110010100110110010100101001110011111001101010101100111000000 1*1 N- 3 30
1111001101011001001101011010110001100000110010101010011000111111 1*1 O- 3 34
0000110010100110110010100101001100110101011000001111001110010101 2*1 N- 3 30
1111001101011001001101011010110011001010100111110000110001101010 2*1 O- 3 34
0000110010100110110010100101001100110101001101011111001111000000 1*1 N- 3 30
1111001101011001001101011010110011001010110010100000110000111111 1*1 O- 3 34
0000110010100110110010100011010110011100011000110101101011110000 1*1 N- 3 30
1111001101011001001101011100101001100011100111001010010100001111 1*1 O- 3 34
0000110010100110110010100011010110011100001101100101101010100101 2*1 N- 3 30
1111001101011001001101011100101001100011110010011010010101011010 2*1 O- 3 34
0000110010100110110010100011010110011001001100110101111110100000 1*1 N- 3 30
1111001101011001001101011100101001100110110011001010000001011111 1*1 O- 3 34
0000110010100110110010100011010110010101101001100101001100110101 1*1 N- 3 30
1111001101011001001101011100101001101010010110011010110011001010 1*1 O- 3 34
0000110010100110110010100011010110010101010110010101001111001010 1*1 N- 3 30
1111001101011001001101011100101001101010101001101010110000110101 1*1 O- 3 34
0000110010100110110010100011010110011111000001100101100110010101 1*1 N- 3 30
1111001101011001001101011100101001100000111110011010011001101010 1*1 O- 3 34
0000110010100110110010101111100110010000011011110101011000110000 1*1 N- 3 30
1111001101011001001101010000011001101111100100001010100111001111 1*1 O- 3 34
0000110010100110110010101111100110011100000001010101101001011010 1*1 N- 3 30
1111001101011001001101010000011001100011111110101010010110100101 1*1 O- 3 34
0000110010100110110010101111100110010101000011000101001101010011 1*1 N- 3 30
1111001101011001001101010000011001101010111100111010110010101100 1*1 O- 3 34
0000110010100110110010101111100110010101010110010101001100000110 1*1 N- 3 30
1111001101011001001101010000011001101010101001101010110011111001 1*1 O- 3 34
0000110010100110110010011100100110101001010101100110110000111001 1*1 N- 3 30
1111001101011001001101100011011001010110101010011001001111000110 1*1 O- 3 34
0000110010100110110010011100100110100011010111000110011000110011 2*1 N- 3 30
1111001101011001001101100011011001011100101000111001100111001100 2*1 O- 3 34
0000110010100110110010011100100110100011001110100110011001010101 2*3 N- 3 30
1111001101011001001101100011011001011100110001011001100110101010 2*3 O- 3 34
0000110010100110110010011100100100110000110011111111010110100000 2*1 N- 3 30
1111001101011001001101100011011011001111001100000000101001011111 2*1 O- 3 34
0000110010100110110010011100100100111100011010011111100100000110 1*1 N- 3 30
1111001101011001001101100011011011000011100101100000011011111001 1*1 O- 3 34
0000110010100110110010011100100100110110011000111111001100001100 1*1 N- 3 30
1111001101011001001101100011011011001001100111000000110011110011 1*1 O- 3 34
0000110010100110110010011100100100110101001101011111000001011010 1*1 N- 3 30
1111001101011001001101100011011011001010110010100000111110100101 1*1 O- 3 34
0000110010100110110010011100100100110011011001101111011000001001 1*1 N- 3 30
1111001101011001001101100011011011001100100110010000100111110110 1*1 O- 3 34
0000110010100110110010011001110000110110001101101111001100001100 2*1 N- 3 30
1111001101011001001101100110001111001001110010010000110011110011 2*1 O- 3 34
0000110010100110110010010110001110100011010111000110011010011001 2*1 N- 7 30
1111001101011001001101101001110001011100101000111001100101100110 2*1 O- 7 34
0000110010100110110010010110001100110110110010011111001100001100 2*1 N- 3 30
1111001101011001001101101001110011001001001101100000110011110011 2*1 O- 3 34
0000110010100110110010010110001100110101101011001111000001101001 1*1 N- 3 30
1111001101011001001101101001110011001010010100110000111110010110 1*1 O- 3 34
0000110010100110110010010110001100110101010100111111000010010110 3*1 N- 3 30
1111001101011001001101101001110011001010101011000000111101101001 3*1 O- 3 34
0000110010100110110010010110001100110011110011001111011000001001 1*1 N- 3 30
1111001101011001001101101001110011001100001100110000100111110110 1*1 O- 3 34
0000110010100110110010010011011000110101010100111111000011000011 6*1 N- 3 30
1111001101011001001101101100100111001010101011000000111100111100 6*1 O- 3 34
0000110010100110110000111100001110010110110000110101100110100110 2*1 N- 3 30
1111001101011001001111000011110001101001001111001010011001011001 2*1 O- 3 34
0000110010100110110000111100001110010110001111000101100101011001 1*1 N- 3 30
1111001101011001001111000011110001101001110000111010011010100110 1*1 O- 3 34
0000110010100110110000111100001110010101101001100101101011000011 1*1 N- 3 30
1111001101011001001111000011110001101010010110011010010100111100 1*1 O- 3 34
0000110010100110110000111100001110010101010110010101101000111100 1*1 N- 3 30
1111001101011001001111000011110001101010101001101010010111000011 1*1 O- 3 34
0000110010100110110000110110100110010110100101100101100101011001 2*1 N- 3 30
1111001101011001001111001001011001101001011010011010011010100110 2*1 O- 3 34
1111111100110011111111110000000001010000001101100101000000000101 2*1 N- 3 30
0000000011001100000000001111111110101111110010011010111111111010 2*1 O- 3 34
1111111100110011111100110101100100000110011000000000101000001010 2*2 N- 3 30
0000000011001100000011001010011011111001100111111111010111110101 2*2 O- 3 34
1111111100110011111100110101100100001100110000000000000010101010 2*1 N- 3 30
0000000011001100000011001010011011110011001111111111111101010101 2*1 O- 3 34
1111111100110011111100111100000000000101010100000000100110100011 1*1 N- 3 30
0000000011001100000011000011111111111010101011111111011001011100 1*1 O- 3 34
1111111100110011111100111100000000001100010110010000000010101010 1*1 N- 3 30
0000000011001100000011000011111111110011101001101111111101010101 1*1 O- 3 34
1111111100110011111101010110110000001010000010100000000001010101 1*1 N- 3 30
0000000011001100000010101001001111110101111101011111111110101010 1*1 O- 3 34
1111111100110011111101011010000000000110010100110000110011000000 1*1 N- 3 30
0000000011001100000010100101111111111001101011001111001100111111 1*1 O- 3 34
1111111100110011111101011010000000000110000001100000110010010101 1*1 N- 3 30
0000000011001100000010100101111111111001111110011111001101101010 1*1 O- 3 34
1111111100110011111101011010000000001010110001100000000001010101 1*1 N- 3 30
0000000011001100000010100101111111110101001110011111111110101010 1*1 O- 3 34
1111111100110011001101010110000001011010010110101001000000001001 2*1 N- 3 30
0000000011001100110010101001111110100101101001010110111111110110 2*1 O- 3 34
1111111100110011001101010110000001101010010110011010000000001010 1*1 N- 3 30
0000000011001100110010101001111110010101101001100101111111110101 1*1 O- 3 34
1111111100110011001101010110000011000110000010100000110001011001 1*1 N- 3 30
0000000011001100110010101001111100111001111101011111001110100110 1*1 O- 3 34
1111111100110011001101010110000011001010110010100000000010011001 1*1 N- 3 30
0000000011001100110010101001111100110101001101011111111101100110 1*1 O- 3 34
1111111100110011001101010110000011000000100101010000101011000110 2*1 N- 3 30
0000000011001100110010101001111100111111011010101111010100111001 2*1 O- 3 34
1111111100110011001101011010110011001010000001100000000010011001 1*1 N- 3 30
0000000011001100110010100101001100110101111110011111111101100110 1*1 O- 3 34
1111111100110011001111000101101011000101000010010000011001100000 1*1 N- 3 30
0000000011001100110000111010010100111010111101101111100110011111 1*1 O- 3 34
1111111100110011001100000011000001011001000011001001011000001111 1*1 N- 3 30
0000000011001100110011111100111110100110111100110110100111110000 1*1 O- 3 34
1111111100110011001100000101011011000101110001010000101010100000 1*1 N- 3 30
0000000011001100110011111010100100111010001110101111010101011111 1*1 O- 3 34
1111111100110011001100000101011011000101000010010000101001101100 1*1 N- 3 30
0000000011001100110011111010100100111010111101101111010110010011 1*1 O- 3 34
1111111100110011001100000101011011001001010100000000011000110101 1*1 N- 3 30
0000000011001100110011111010100100110110101011111111100111001010 1*1 O- 3 34
1111111100110011010101100011000010100000110001100000100111000101 2*2 N- 3 30
0000000011001100101010011100111101011111001110011111011000111010 2*2 O- 3 34
1111111100000000111100110101100100000101011000110000100100111010 2*2 N- 3 30
0000000011111111000011001010011011111010100111001111011011000101 2*2 O- 3 34
1111111100000000111100110101100100000110001101010000101001101100 2*1 N- 3 30
0000000011111111000011001010011011111001110010101111010110010011 2*1 O- 3 34
1111111100000000111100000011110000000101111110100000101011000110 2*1 N- 3 30
0000000011111111000011111100001111111010000001011111010100111001 2*1 O- 3 34
1111001101011001001111111100000001101100000010101010000010010011 2*1 N- 3 30
0000110010100110110000000011111110010011111101010101111101101100 2*1 O- 3 34
1111001101011001001111111100000011000110000010100000101010010011 2*1 N- 3 30
0000110010100110110000000011111100111001111101011111010101101100 2*1 O- 3 34
1111001101011001001100111100110011000110101000000000011000110101 2*1 N- 3 30
0000110010100110110011000011001100111001010111111111100111001010 2*1 O- 3 34
1111001101011001001101010110000001010110100110101001000010100011 2*1 N- 3 30
0000110010100110110010101001111110101001011001010110111101011100 2*1 O- 3 34
1111001101011001001101010110000001100000101011001010011010010101 1*1 N- 3 30
0000110010100110110010101001111110011111010100110101100101101010 1*1 O- 3 34
1111001101011001001101010110000011001010010100110000110001101010 2*1 N- 3 30
0000110010100110110010101001111100110101101011001111001110010101 2*1 O- 3 34
1111001101011001001101010110000011001010101011000000110010010101 1*1 N- 3 30
0000110010100110110010101001111100110101010100111111001101101010 1*1 O- 3 34
1111001101011001001101010110000011001100010101010000101001101100 1*1 N- 3 30
0000110010100110110010101001111100110011101010101111010110010011 1*1 O- 3 34
1111001101011001001101011010110011001010011000000000110010010101 1*1 N- 3 30
0000110010100110110010100101001100110101100111111111001101101010 1*1 O- 3 34
1111001101011001001101011010110011000000010110010000011010101100 2*1 N- 3 30
0000110010100110110010100101001100111111101001101111100101010011 2*1 O- 3 34
1111001101011001001101010000011001010000110010011001011010010110 6*1 N- 3 30
0000110010100110110010101111100110101111001101100110100101101001 6*1 O- 3 34
1111001101011001001101101100100111000000101001100000010100110110 2*1 N- 3 30
0000110010100110110010010011011000111111010110011111101011001001 2*1 O- 3 34
0000000000000000000000001111111111111111110011001111111100110011 1*32 N- 3 32
1111111111111111111111110000000000000000001100110000000011001100 1*32 O- 3 32
0000000000000000000011000011111111110011111100111111111111001100 1*8 N- 3 32
1111111111111111111100111100000000001100000011000000000000110011 1*8 O- 3 32
0000000000000000110011000011001100110011111111111111111111001100 2*32 N- 3 32
1111111111111111001100111100110011001100000000000000000000110011 2*32 O- 3 32
0000000000000000110011001111111100111111101001101111001101011001 2*4 N- 3 32
1111111111111111001100110000000011000000010110010000110010100110 2*4 O- 3 32
0000000011001100000000001111111111001111101010011100111110011010 2*4 N- 3 32
1111111100110011111111110000000000110000010101100011000001100101 2*4 O- 3 32
0000000011001100000000001111111100111111000011000011111100111111 2*4 N- 3 32
1111111100110011111111110000000011000000111100111100000011000000 2*4 O- 3 32
0000000011001100000000001111111100111111101001100011111110010101 2*4 N- 3 32
1111111100110011111111110000000011000000010110011100000001101010 2*4 O- 3 32
0000000011001100000011001010011010010011111101011001111110011111 1*1 N- 3 32
1111111100110011111100110101100101101100000010100110000001100000 1*1 O- 3 32
0000000011001100000011001010011000110011111111110011111110010101 1*2 N- 3 32
1111111100110011111100110101100111001100000000001100000001101010 1*2 O- 3 32
0000000011001100000011000011111111000011000011111100111111111100 2*4 N- 3 32
1111111100110011111100111100000000111100111100000011000000000011 2*4 O- 3 32
0000000011001100000011000011111110100011011011111010111110011100 1*1 N- 3 32
1111111100110011111100111100000001011100100100000101000001100011 1*1 O- 3 32
0000000011001100000011000011111111110000000011111111110011111100 2*4 N- 3 32
1111111100110011111100111100000000001111111100000000001100000011 2*4 O- 3 32
0000000011001100000011000011111111111010000001011111011011110110 1*1 N- 3 32
1111111100110011111100111100000000000101111110100000100100001001 1*1 O- 3 32
0000000011001100000011000011111111111010110010011111011000111010 1*1 N- 3 32
1111111100110011111100111100000000000101001101100000100111000101 1*1 O- 3 32
0000000011001100000011000011111111110011111100111111111100000000 1*4 N- 3 32
1111111100110011111100111100000000001100000011000000000011111111 1*4 O- 3 32
0000000011001100000010101001001111111100101010011111011011110110 1*1 N- 3 32
1111111100110011111101010110110000000011010101100000100100001001 1*1 O- 3 32
0000000011001100000010100101111111000101111101101100111101100101 2*1 N- 3 32
1111111100110011111101011010000000111010000010010011000010011010 2*1 O- 3 32
0000000011001100000010100101111110010101011010101001111111111001 1*1 N- 3 32
1111111100110011111101011010000001101010100101010110000000000110 1*1 O- 3 32
0000000011001100000010100101111100110101111110010011111101101010 2*1 N- 3 32
1111111100110011111101011010000011001010000001101100000010010101 2*1 O- 3 32
0000000011001100000010100101111111110000011010011111101011111010 1*1 N- 3 32
1111111100110011111101011010000000001111100101100000010100000101 1*1 O- 3 32
0000000011001100000010100101111111111100101010011111011000111010 1*1 N- 3 32
1111111100110011111101011010000000000011010101100000100111000101 1*1 O- 3 32
0000000011001100000010100101111111111100010101101111011011000101 1*1 N- 3 32
1111111100110011111101011010000000000011101010010000100100111010 1*1 O- 3 32
0000000011001100000010100101111111111001110010101111001101011001 1*1 N- 3 32
1111111100110011111101011010000000000110001101010000110010100110 1*1 O- 3 32
0000000011001100000010100101111111111001001101011111001110100110 1*1 N- 3 32
1111111100110011111101011010000000000110110010100000110001011001 1*1 O- 3 32
0000000011001100000000111100111111111010001101101111100100110101 1*2 N- 3 32
1111111100110011111111000011000000000101110010010000011011001010 1*2 O- 3 32
0000000011001100000011110000111111111100101010011111001101101010 1*1 N- 3 32
1111111100110011111100001111000000000011010101100000110010010101 1*1 O- 3 32
0000000011001100000011111100001111001010111110011100010111110110 1*2 N- 3 32
1111111100110011111100000011110000110101000001100011101000001001 1*2 O- 3 32
0000000011001100000011111100001110101100111110011010001111110110 1*1 N- 3 32
1111111100110011111100000011110001010011000001100101110000001001 1*1 O- 3 32
0000000011001100000011111100001110101001111111001010011011110011 1*1 N- 3 32
1111111100110011111100000011110001010110000000110101100100001100 1*1 O- 3 32
0000000011001100000011111100001100111010111101100011010111111001 1*2 N- 3 32
1111111100110011111100000011110011000101000010011100101000000110 1*2 O- 3 32
0000000011001100000011111100001111111100101010011111001110100110 1*1 N- 3 32
1111111100110011111100000011110000000011010101100000110001011001 1*1 O- 3 32
0000000011001100000011111100001111111010110010011111010111000110 1*2 N- 3 32
1111111100110011111100000011110000000101001101100000101000111001 1*2 O- 3 32
0000000011001100000011111100001111111010100111001111010110010011 1*1 N- 3 32
1111111100110011111100000011110000000101011000110000101001101100 1*1 O- 3 32
0000000011001100000011111100001111111010001101101111010100111001 1*2 N- 3 32
1111111100110011111100000011110000000101110010010000101011000110 1*2 O- 3 32
0000000011001100000011111010010111001010100111111100010111110110 2*2 N- 3 32
1111111100110011111100000101101000110101011000000011101000001001 2*2 O- 3 32
0000000011001100000011111010010110101100100111111010001111110110 2*1 N- 3 32
1111111100110011111100000101101001010011011000000101110000001001 2*1 O- 3 32
0000000011001100000011111010010100111010111101100011010110011111 2*2 N- 3 32
1111111100110011111100000101101011000101000010011100101001100000 2*2 O- 3 32
0000000011001100000011111010010111111001110010101111011010100011 1*1 N- 3 32
1111111100110011111100000101101000000110001101010000100101011100 1*1 O- 3 32
0000000011001100000011111010010111111001101011001111011011000101 1*2 N- 3 32
1111111100110011111100000101101000000110010100110000100100111010 1*2 O- 3 32
0000000011001100000011111010010111111001010100111111011000111010 1*2 N- 3 32
1111111100110011111100000101101000000110101011000000100111000101 1*2 O- 3 32
0000000011001100110011000011001100110011101010101111111101010101 1*4 N- 3 32
1111111100110011001100111100110011001100010101010000000010101010 1*4 O- 3 32
0000000011001100110011000011001100111111101001101111001101011001 2*4 N- 3 32
1111111100110011001100111100110011000000010110010000110010100110 2*4 O- 3 32
0000000011001100110010101001111110100101100101100110111111000101 1*1 N- 3 32
1111111100110011001101010110000001011010011010011001000000111010 1*1 O- 3 32
0000000011001100110010101001111110100101011010010110111100111010 2*1 N- 3 32
1111111100110011001101010110000001011010100101101001000011000101 2*1 O- 3 32
0000000011001100110010101001111110100101111100000110111110100011 1*1 N- 3 32
1111111100110011001101010110000001011010000011111001000001011100 1*1 O- 3 32
0000000011001100110010101001111110010110101001010101110011110110 2*2 N- 3 32
1111111100110011001101010110000001101001010110101010001100001001 2*2 O- 3 32
0000000011001100110010101001111110010101011010100101111100111001 1*1 N- 3 32
1111111100110011001101010110000001101010100101011010000011000110 1*1 O- 3 32
0000000011001100110010101001111110010101111100110101111110100000 1*1 N- 3 32
1111111100110011001101010110000001101010000011001010000001011111 1*1 O- 3 32
0000000011001100110010101001111110010011111101010101100110100110 1*1 N- 3 32
1111111100110011001101010110000001101100000010101010011001011001 1*1 O- 3 32
0000000011001100110010101001111110011111001101010101010101100110 1*1 N- 3 32
1111111100110011001101010110000001100000110010101010101010011001 1*1 O- 3 32
0000000011001100110010101001111100111001110001101111001110010101 2*1 N- 3 32
1111111100110011001101010110000011000110001110010000110001101010 2*1 O- 3 32
0000000011001100110010101001111100111001010111111111001100001100 1*1 N- 3 32
1111111100110011001101010110000011000110101000000000110011110011 1*1 O- 3 32
0000000011001100110010101001111100111001001110011111001101101010 1*1 N- 3 32
1111111100110011001101010110000011000110110001100000110010010101 1*1 O- 3 32
0000000011001100110010101001111100110011011001101111100100110101 1*1 N- 3 32
1111111100110011001101010110000011001100100110010000011011001010 1*1 O- 3 32
0000000011001100110010100101001110100101111100000110111101101111 1*1 N- 3 32
1111111100110011001101011010110001011010000011111001000010010000 1*1 O- 3 32
0000000011001100110010100101001110101111011000110110010111111100 2*1 N- 3 32
1111111100110011001101011010110001010000100111001001101000000011 2*1 O- 3 32
0000000011001100110010100101001110010101111100110101111101101100 1*1 N- 3 32
1111111100110011001101011010110001101010000011001010000010010011 1*1 O- 3 32
0000000011001100110010100101001110011111111110010101010101100110 1*1 N- 3 32
1111111100110011001101011010110001100000000001101010101010011001 1*1 O- 3 32
0000000011001100110010100101001100111001111101011111001101101010 1*1 N- 3 32
1111111100110011001101011010110011000110000010100000110010010101 1*1 O- 3 32
0000000011001100110010100101001100110011011001101111100111111001 1*1 N- 3 32
1111111100110011001101011010110011001100100110010000011000000110 1*1 O- 3 32
0000000011001100110010100101001100111111101001101111010100111001 2*1 N- 3 32
1111111100110011001101011010110011000000010110010000101011000110 2*1 O- 3 32
0000000011001100110000110000111100111100101001011111111101100110 1*1 N- 3 32
1111111100110011001111001111000011000011010110100000000010011001 1*1 O- 3 32
0000000011001100110000110000111100111010111101101111100100110101 1*1 N- 3 32
1111111100110011001111001111000011000101000010010000011011001010 1*1 O- 3 32
0000000011001100110000110000111100111111101001101111110001100101 1*1 N- 3 32
1111111100110011001111001111000011000000010110010000001110011010 1*1 O- 3 32
0000000011001100110000111100001100111100101001011111111110101010 1*1 N- 3 32
1111111100110011001111000011110011000011010110100000000001010101 1*1 O- 3 32
0000000011001100110000111100001100111111101001101111110010101001 1*1 N- 3 32
1111111100110011001111000011110011000000010110010000001101010110 1*1 O- 3 32
0000000011001100110000111010010100111001010111111111101000110110 1*1 N- 3 32
1111111100110011001111000101101011000110101000000000010111001001 1*1 O- 3 32
0000000011001100110000111010010100111001111101011111101010011100 1*1 N- 3 32
1111111100110011001111000101101011000110000010100000010101100011 1*1 O- 3 32
0000000011001100110011110000001100111010111101101111010100111001 1*1 N- 3 32
1111111100110011001100001111110011000101000010010000101011000110 1*1 O- 3 32
0000000011001100110011111010100110100110001111110110100101011010 2*1 N- 3 32
1111111100110011001100000101011001011001110000001001011010100101 2*1 O- 3 32
0000000011001100110011111010100110100110111100110110100110010110 1*1 N- 3 32
1111111100110011001100000101011001011001000011001001011001101001 1*1 O- 3 32
0000000011001100110011111010100110100101100101100110101011110011 2*1 N- 3 32
1111111100110011001100000101011001011010011010011001010100001100 2*1 O- 3 32
0000000011001100110011111010100100111010101000111111010111000110 1*1 N- 3 32
1111111100110011001100000101011011000101010111000000101000111001 1*1 O- 3 32
0000000011001100110011111010100100111010011011111111010100001010 1*1 N- 3 32
1111111100110011001100000101011011000101100100000000101011110101 1*1 O- 3 32
0000000011001100110011111010100100111010010111001111010100111001 1*1 N- 3 32
1111111100110011001100000101011011000101101000110000101011000110 1*1 O- 3 32
0000000011001100110011111010100100110110001101101111100101010011 1*1 N- 3 32
1111111100110011001100000101011011001001110010010000011010101100 1*1 O- 3 32
0000000011001100110011111010100100110011001100111111110001010110 1*4 N- 3 32
1111111100110011001100000101011011001100110011000000001110101001 1*4 O- 3 32
0000000011001100101010011100111110010110101001010011111110100110 2*1 N- 3 32
1111111100110011010101100011000001101001010110101100000001011001 2*1 O- 3 32
0000000011001100101010011100111110010110100101100011111110010101 2*1 N- 3 32
1111111100110011010101100011000001101001011010011100000001101010 2*1 O- 3 32
0000000011001100101010011100111110010110011010010011111101101010 2*1 N- 3 32
1111111100110011010101100011000001101001100101101100000010010101 2*1 O- 3 32
0000000011001100101010011100111110010110010110100011111101011001 2*1 N- 3 32
1111111100110011010101100011000001101001101001011100000010100110 2*1 O- 3 32
0000000011001100101010011100111110011111001101010011011000110110 1*1 N- 3 32
1111111100110011010101100011000001100000110010101100100111001001 1*1 O- 3 32
0000000011001100101010011010100101011111110001101111011010100011 1*1 N- 3 32
1111111100110011010101100101011010100000001110010000100101011100 1*1 O- 3 32
0000000011001100101010010110010110010011010111110011101011110110 1*2 N- 3 32
1111111100110011010101101001101001101100101000001100010100001001 1*2 O- 3 32
0000000011001100101010010110010110011111010100110011011011111010 1*1 N- 3 32
1111111100110011010101101001101001100000101011001100100100000101 1*1 O- 3 32
0000000011001100101010010110010101011111100100111111011000111010 1*2 N- 3 32
1111111100110011010101101001101010100000011011000000100111000101 1*2 O- 3 32
0000000011001100101001011001011010010011111101010011011010101111 1*2 N- 3 32
1111111100110011010110100110100101101100000010101100100101010000 1*2 O- 3 32
0000000011001100101001011001011010011111101011000011101011110110 2*1 N- 3 32
1111111100110011010110100110100101100000010100111100010100001001 2*1 O- 3 32
0000000011001100101001011001011010011111001101010011101001101111 1*1 N- 3 32
1111111100110011010110100110100101100000110010101100010110010000 1*1 O- 3 32
0000000011001100101001011001011001011111001110011111101001100011 2*2 N- 3 32
1111111100110011010110100110100110100000110001100000010110011100 2*2 O- 3 32
0000110010100110000000001111111111111010000001011111011001011100 2*1 N- 3 32
1111001101011001111111110000000000000101111110100000100110100011 2*1 O- 3 32
0000110010100110000000001111111111111001011000001111010100111001 2*1 N- 3 32
1111001101011001111111110000000000000110100111110000101011000110 2*1 O- 3 32
0000110010100110000010100101111111110000110000111111011000111010 1*1 N- 3 32
1111001101011001111101011010000000001111001111000000100111000101 1*1 O- 3 32
0000110010100110000010101111010111110000100101101111011011000101 1*1 N- 3 32
1111001101011001111101010000101000001111011010010000100100111010 1*1 O- 3 32
0000110010100110110000001001010110101001110011110110010111111100 6*4 N- 3 32
1111001101011001001111110110101001010110001100001001101000000011 6*4 O- 3 32
0000110010100110110000001001010110100011011011110110111101011100 2*1 N- 3 32
1111001101011001001111110110101001011100100100001001000010100011 2*1 O- 3 32
0000110010100110110000001001010110100011111101100110111111000101 2*1 N- 3 32
1111001101011001001111110110101001011100000010011001000000111010 2*1 O- 3 32
0000110010100110110000001001010110010011010111110101111101101100 2*1 N- 3 32
1111001101011001001111110110101001101100101000001010000010010011 2*1 O- 3 32
0000110010100110110000001001010110010011111101010101111111000110 2*1 N- 3 32
1111001101011001001111110110101001101100000010101010000000111001 2*1 O- 3 32
0000110010100110110000000011111110100011110001010110111101011100 2*1 N- 3 32
1111001101011001001111111100000001011100001110101001000010100011 2*1 O- 3 32
0000110010100110110000000011111110100011010111000110111111000101 2*1 N- 3 32
1111001101011001001111111100000001011100101000111001000000111010 2*1 O- 3 32
0000110010100110110000000011111110011111110010100101001101010011 1*1 N- 3 32
1111001101011001001111111100000001100000001101011010110010101100 1*1 O- 3 32
0000110010100110110000000011111110011111101011000101001100110101 2*1 N- 3 32
1111001101011001001111111100000001100000010100111010110011001010 2*1 O- 3 32
0000110010100110110000000011111110011111011000000101001111111001 2*1 N- 3 32
1111001101011001001111111100000001100000100111111010110000000110 2*1 O- 3 32
0000110010100110110000000011111110011111010100110101001111001010 2*1 N- 3 32
1111001101011001001111111100000001100000101011001010110000110101 2*1 O- 3 32
0000110010100110110000000011111100111010010111001111011011000101 2*1 N- 3 32
1111001101011001001111111100000011000101101000110000100100111010 2*1 O- 3 32
0000110010100110110000000011111100110101110010101111100101010011 2*1 N- 3 32
1111001101011001001111111100000011001010001101010000011010101100 2*1 O- 3 32
0000110010100110110000000011111100110101101011001111100100110101 1*1 N- 3 32
1111001101011001001111111100000011001010010100110000011011001010 1*1 O- 3 32
0000110010100110110000000011111100110101111110011111100101100000 2*1 N- 3 32
1111001101011001001111111100000011001010000001100000011010011111 2*1 O- 3 32
0000110010100110110011000011001110010011011011000101001111111001 2*1 N- 3 32
1111001101011001001100111100110001101100100100111010110000000110 2*1 O- 3 32
0000110010100110110011000011001100111001110001101111100101010011 2*1 N- 3 32
1111001101011001001100111100110011000110001110010000011010101100 2*1 O- 3 32
0000110010100110110011000011001100111001001110011111100110101100 1*1 N- 3 32
1111001101011001001100111100110011000110110001100000011001010011 1*1 O- 3 32
0000110010100110110010101001111110100101010110100110001101100011 1*1 N- 3 32
1111001101011001001101010110000001011010101001011001110010011100 1*1 O- 3 32
0000110010100110110010101001111110100101111100000110001111001001 1*1 N- 3 32
1111001101011001001101010110000001011010000011111001110000110110 1*1 O- 3 32
0000110010100110110010101001111110010101011010100101001101010011 1*1 N- 3 32
1111001101011001001101010110000001101010100101011010110010101100 1*1 O- 3 32
0000110010100110110010101001111110010011100100110101010110101010 1*1 N- 3 32
1111001101011001001101010110000001101100011011001010101001010101 1*1 O- 3 32
0000110010100110110010101001111110011111011000000101100101011001 1*1 N- 3 32
1111001101011001001101010110000001100000100111111010011010100110 1*1 O- 3 32
0000110010100110110010100101001110011100101011110101101001011010 2*1 N- 3 32
1111001101011001001101011010110001100011010100001010010110100101 2*1 O- 3 32
0000110010100110110010100101001110011100111110100101101000001111 1*1 N- 3 32
1111001101011001001101011010110001100011000001011010010111110000 1*1 O- 3 32
0000110010100110110010100101001110011001110011000101111100111001 2*1 N- 3 32
1111001101011001001101011010110001100110001100111010000011000110 2*1 O- 3 32
0000110010100110110010100101001110011001011001100101111110010011 1*1 N- 3 32
1111001101011001001101011010110001100110100110011010000001101100 1*1 O- 3 32
0000110010100110110010100101001110011111000001100101100111110011 1*1 N- 3 32
1111001101011001001101011010110001100000111110011010011000001100 1*1 O- 3 32
0000110010100110110010100101001110011111101011000101100101011001 1*1 N- 3 32
1111001101011001001101011010110001100000010100111010011010100110 1*1 O- 3 32
0000110010100110110010100101001100110101010100111111001110100110 1*1 N- 3 32
1111001101011001001101011010110011001010101011000000110001011001 1*1 O- 3 32
0000110010100110110010100101001100110101111110011111001100001100 1*1 N- 3 32
1111001101011001001101011010110011001010000001100000110011110011 1*1 O- 3 32
0000110010100110110010100101001100110011110011001111010100111001 2*1 N- 3 32
1111001101011001001101011010110011001100001100110000101011000110 2*1 O- 3 32
0000110010100110110010100011010110101111001101100110100110100101 2*1 N- 3 32
1111001101011001001101011100101001010000110010011001011001011010 2*1 O- 3 32
0000110010100110110010100011010110010101001111110101001110101100 1*1 N- 3 32
1111001101011001001101011100101001101010110000001010110001010011 1*1 O- 3 32
0000110010100110110010100011010100110101100111111111001100001100 2*1 N- 3 32
1111001101011001001101011100101011001010011000000000110011110011 2*1 O- 3 32
0000110010100110110010100011010100110101001101011111001110100110 1*1 N- 3 32
1111001101011001001101011100101011001010110010100000110001011001 1*1 O- 3 32
0000110010100110110010101111100110010101011010100101001100110101 1*1 N- 3 32
1111001101011001001101010000011001101010100101011010110011001010 1*1 O- 3 32
0000110010100110110010011100100110101111010100000110101000111111 2*1 N- 3 32
1111001101011001001101100011011001010000101011111001010111000000 2*1 O- 3 32
0000110010100110110010011100100100110011110011001111011010100011 1*1 N- 3 32
1111001101011001001101100011011011001100001100110000100101011100 1*1 O- 3 32
0000110010100110110010011001110010100110111100110110001111001001 2*1 N- 3 32
1111001101011001001101100110001101011001000011001001110000110110 2*1 O- 3 32
0000110010100110110010010110001100110011100110011111011001011100 1*1 N- 3 32
1111001101011001001101101001110011001100011001100000100110100011 1*1 O- 3 32
0000110010100110110010010110001100111111100101011111101001010000 2*1 N- 3 32
1111001101011001001101101001110011000000011010100000010110101111 2*1 O- 3 32
0000000011111111000011111100001111111100001100001111001100001100 2*8 N- 3 32
1111111100000000111100000011110000000011110011110000110011110011 2*8 O- 3 32
0000110000111111110011001010101000110101001101011111010110100000 6*4 N- 3 32
1111001111000000001100110101010111001010110010100000101001011111 6*4 O- 3 32
0000110000111111110000111010010100110101110010101111101001010000 2*4 N- 3 32
1111001111000000001111000101101011001010001101010000010110101111 2*4 O- 3 32
0000000000000000000000000000000011111111111111111111111111111111 2*2304 S+ 3 32
0000000000000000000000001100110011111111001100111111111111111111 2*16 S+ 3 32
0000000000000000000000001111111111111111000000001111111111111111 1*192 S+ 3 32
0000000000000000000011001010011011110011010110011111111111111111 2*6 S+ 3 32
0000000000000000000011000011111111110011110000001111111111111111 1*16 S+ 3 32
0000000000000000110011000011001100110011110011001111111111111111 2*64 S+ 3 32
0000000000000000110010100101001100110101101011001111111111111111 2*16 S+ 3 32
0000000011001100000000001100110011001100111111111100110011111111 6*64 S+ 3 32
0000000011001100000000001100110011001111110011111100111111001111 2*16 S+ 3 32
0000000011001100000000001100110010101111101011111010111110101111 2*4 S+ 3 32
0000000011001100000000001100110000110011111111110011001111111111 2*64 S+ 3 32
0000000011001100000000001100110000111111001111110011111100111111 1*16 S+ 3 32
0000000011001100000000001100110011111111001100111111111100110011 2*64 S+ 3 32
0000000011001100000000001010101011111111110011001111111110101010 1*8 S+ 3 32
0000000011001100000000001010101011111111010101011111111100110011 1*8 S+ 3 32
0000000011001100000000000011001111111111110011001111111100110011 1*32 S+ 3 32
0000000011001100000000000011001111111111101010101111111101010101 1*16 S+ 3 32
0000000011001100000000001111111111111111000000001111111100110011 1*16 S+ 3 32
0000000011001100000011001010011011111001001101011111010101011111 2*1 S+ 3 32
0000000011001100000011001010011011110011010110011111111100110011 2*2 S+ 3 32
0000000011001100000011000011111111000011001111001100111111001111 2*4 S+ 3 32
0000000011001100000011000011111100110011111111110011111100001100 1*4 S+ 3 32
0000000011001100000011000011111111110000001111001111110011001111 1*4 S+ 3 32
0000000011001100000011000011111111110011110000001111111100110011 1*4 S+ 3 32
0000000011001100000010100000101011111001111110011111001100111111 2*1 S+ 3 32
0000000011001100000010100000101011110101111101011111111100110011 2*2 S+ 3 32
0000000011001100000010101100011011001100111111111100011011110101 6*1 S+ 3 32
0000000011001100000010101100011011000101111101101100111111111100 2*1 S+ 3 32
0000000011001100000010101100011010011001111111111001001111110101 2*1 S+ 3 32
0000000011001100000010101100011010010101111100111001111111111001 1*1 S+ 3 32
0000000011001100000010101100011001100101111111000110111111110110 2*1 S+ 3 32
0000000011001100000010101100011000111001111101010011001111111111 2*1 S+ 3 32
0000000011001100000010101100011000110101111110010011111111110011 1*1 S+ 3 32
0000000011001100000010101100011011111001100111111111001110010101 2*1 S+ 3 32
0000000011001100000010101100011011111001001101011111001100111111 1*1 S+ 3 32
0000000011001100000010101100011011110101001110011111111100110011 2*1 S+ 3 32
0000000011001100000010101001001111111100111111001111011010100011 1*1 S+ 3 32
0000000011001100000010101001001111111001101011001111001111110011 1*1 S+ 3 32
0000000011001100000010101001001111110101110001101111111110011001 1*1 S+ 3 32
0000000011001100000010101001001111110101100100111111111111001100 1*1 S+ 3 32
0000000011001100000010101001001111110101011011001111111100110011 1*1 S+ 3 32
0000000011001100000010101001001111110101001110011111111101100110 1*1 S+ 3 32
0000000011001100000010100101111100110101101011000011111100111111 2*1 S+ 3 32
0000000011001100000010100101111111110000001111001111101010101111 1*1 S+ 3 32
0000000011001100000010100101111111111001011000001111001111110011 1*1 S+ 3 32
0000000011001100000010100101111111110101000010101111111110011001 1*1 S+ 3 32
0000000011001100000010100101111111110101101000001111111100110011 1*1 S+ 3 32
0000000011001100000000110000001111111100111111001111111100110011 1*8 S+ 3 32
0000000011001100000000111100111111110000001111001111001100111111 1*4 S+ 3 32
0000000011001100000000111100111111111100001100001111111100110011 1*4 S+ 3 32
0000000011001100000000111010100111111100010101101111111100110011 1*2 S+ 3 32
0000000011001100000000111010100111110110001110101111010101011111 1*1 S+ 3 32
0000000011001100000011110000111111110000000011111111111111001100 2*8 S+ 3 32
0000000011001100000011110000111111110000101001011111111101100110 1*1 S+ 3 32
0000000011001100000011110000111111110000111100001111111100110011 1*8 S+ 3 32
0000000011001100000011111100001111001100111111111100001111110000 2*4 S+ 3 32
0000000011001100000011111100001110101010111111111010010111110000 2*1 S+ 3 32
0000000011001100000011111100001100111100111100000011001111111111 2*4 S+ 3 32
0000000011001100000011111100001111110000110000111111111111001100 1*8 S+ 3 32
0000000011001100000011111100001111110000101001011111111110101010 1*1 S+ 3 32
0000000011001100000011111100001111110000001111001111111100110011 1*8 S+ 3 32
0000000011001100000011111100001111111100110011111111001111000000 1*4 S+ 3 32
0000000011001100000011111100001111111100001100001111001100111111 1*4 S+ 3 32
0000000011001100000011111100001111111010101011111111010110100000 1*1 S+ 3 32
0000000011001100000011111010010111110000101001011111111111001100 1*4 S+ 3 32
0000000011001100000011111010010111110000010110101111111100110011 1*4 S+ 3 32
0000000011001100110011000011001100110011110011001111111100110011 2*16 S+ 3 32
0000000011001100110011000011001100110011001100111111111111001100 1*16 S+ 3 32
0000000011001100110011001111111110100101101001010110100110010110 2*4 S+ 3 32
0000000011001100110011001111111110100101100101100110100110100101 2*4 S+ 3 32
0000000011001100110011001111111110100011000010010110111100111010 2*1 S+ 3 32
0000000011001100110011001111111110100011101000110110111110010000 2*1 S+ 3 32
0000000011001100110011001111111100110011000000001111111100110011 2*32 S+ 3 32
0000000011001100110011001111111100110011001100111111111100000000 2*16 S+ 3 32
0000000011001100110010101001111100111001101000001111001111110011 1*1 S+ 3 32
0000000011001100110010101001111100110101011000001111111100110011 2*1 S+ 3 32
0000000011001100110010100101001110100101011010010110111111110110 2*1 S+ 3 32
0000000011001100110010100101001110011111011000000101010111111111 1*1 S+ 3 32
0000000011001100110010100101001100111001011011001111001111110011 1*1 S+ 3 32
0000000011001100110010100101001100110101101011001111111100110011 2*1 S+ 3 32
0000000011001100110010100101001100110101010100111111111111001100 1*1 S+ 3 32
0000000011001100110010100101001100110101001101011111111110101010 1*1 S+ 3 32
0000000011001100110000110000111100111100000011111111111111001100 2*8 S+ 3 32
0000000011001100110000110000111100111100111100001111111100110011 1*8 S+ 3 32
0000000011001100110000110000111100111111111100111111110000110000 1*4 S+ 3 32
0000000011001100110000111100001100111100110000111111111111001100 1*8 S+ 3 32
0000000011001100110000111100001100111100001111001111111100110011 1*8 S+ 3 32
0000000011001100110000111100001100111111110000001111110011001111 1*4 S+ 3 32
0000000011001100110000111010010110101010111111110110100110010110 1*1 S+ 3 32
0000000011001100110000111010010110100101100101100110011011111111 1*1 S+ 3 32
0000000011001100110000111010010100111100101001011111111111001100 1*4 S+ 3 32
0000000011001100110000111010010100111100010110101111111100110011 1*4 S+ 3 32
0000000011001100110011110000001100110011001100111111110011111100 1*4 S+ 3 32
0000000011001100110011110000001100110011111111111111110000110000 1*8 S+ 3 32
0000000011001100110011111100111100111010101000111111010110100000 1*1 S+ 3 32
0000000011001100110011111100111100111010100100001111010110010011 1*1 S+ 3 32
0000000011001100101010010000001101010110111111001111111100110011 2*2 S+ 3 32
0000000011001100101010010000001101011111001110011111011011110110 2*1 S+ 3 32
0000000011001100101010011010100110011010100110100011001111111111 2*4 S+ 3 32
0000000011001100101010011010100110010110100101100011111111110011 1*1 S+ 3 32
0000000011001100101010011010100101010110010101101111111100110011 1*4 S+ 3 32
0000000011001100101010010110010110011010010101100011001111111111 1*4 S+ 3 32
0000000011001100101010010110010110010110010110100011111111110011 1*1 S+ 3 32
0000000011001100101010010110010101010110100110101111111100110011 1*4 S+ 3 32
0000000011001100101001011010010110010110100101100011001111111111 1*4 S+ 3 32
0000000011001100101001011010010101011010010110101111111100110011 2*4 S+ 3 32
0000000011001100101001011001011010010110101001010011001111111111 1*4 S+ 3 32
0000000011001100101001011001011010011111100111110011101011000101 2*1 S+ 3 32
0000000011001100101001011001011001011010011010011111111100110011 2*4 S+ 3 32
0000110010100110000000001111111111110011010110011111111100000000 1*2 S+ 3 32
0000110010100110000011001010011011111001010100111111100101010011 2*8 S+ 3 32
0000110010100110000011001010011011111001001101011111100100110101 2*12 S+ 3 32
0000110010100110000011001010011011110011010110011111001101011001 2*24 S+ 3 32
0000110010100110000011001001010111110011101001101111001110010101 1*4 S+ 3 32
0000110010100110000011001001010111110011011010101111001101011001 1*4 S+ 3 32
0000110010100110000011000110101011110011100101011111001101011001 2*4 S+ 3 32
0000110010100110000011000101100111111100101010011111110001010110 2*4 S+ 3 32
0000110010100110000011000101100111111100100110101111110001100101 2*4 S+ 3 32
0000110010100110000011000101100111111010110010011111101000110110 1*1 S+ 3 32
0000110010100110000011000101100111111010100111001111101001100011 1*1 S+ 3 32
0000110010100110000011000101100111110011101001101111001101011001 1*4 S+ 3 32
0000110010100110000011000101100111110011100101011111001101101010 1*4 S+ 3 32
0000110010100110000011000011111111111100000000111111110010011010 2*1 S+ 3 32
0000110010100110000011000011111111111100101010011111110000110000 2*1 S+ 3 32
0000110010100110000011000011111111111010000001011111101010011100 1*1 S+ 3 32
0000110010100110000011000011111111111010110010011111101001010000 1*1 S+ 3 32
0000110010100110000011000011111111110101000010101111010110010011 1*1 S+ 3 32
0000110010100110000011000011111111110101101000001111010100111001 1*1 S+ 3 32
0000110010100110000011000011111111110011000011001111001110010101 1*1 S+ 3 32
0000110010100110000011000011111111110011110000001111001101011001 1*1 S+ 3 32
0000110010100110000010101001001111111100010101101111101001100011 1*1 S+ 3 32
0000110010100110000010101001001111110101011011001111001101011001 1*2 S+ 3 32
0000110010100110000010100110110011110101100100111111001101011001 2*6 S+ 3 32
0000110010100110000010100101111111110000101001011111011001011100 1*1 S+ 3 32
0000110010100110000010100101111111110000010110101111011010100011 1*1 S+ 3 32
0000110010100110000010100101111111111100101010011111101001010000 1*1 S+ 3 32
0000110010100110000010100101111111111100001100001111101011001001 1*1 S+ 3 32
0000110010100110000010100101111111110101101000001111001101011001 1*1 S+ 3 32
0000110010100110000010100101111111110101001110011111001111000000 1*1 S+ 3 32
0000110010100110000010100011100111111100101010011111101000110110 1*2 S+ 3 32
0000110010100110000010100011100111111100010101101111101011001001 1*1 S+ 3 32
0000110010100110000010100011100111110101110001101111001101011001 1*2 S+ 3 32
0000110010100110000010101111010111110000011010011111011000111010 1*1 S+ 3 32
0000110010100110000010101111010111111100010101101111101000000101 1*1 S+ 3 32
0000110010100110000010101111010111110101000010101111001101011001 1*1 S+ 3 32
0000110010100110000010101111010111110101100100111111001111000000 1*1 S+ 3 32
0000110010100110110000001001010110101001111111000110010111001111 6*4 S+ 3 32
0000110010100110110000001001010110011010110011110101011011111100 6*4 S+ 3 32
0000110010100110110000001001010100111111101001101111001110010101 2*4 S+ 3 32
0000110010100110110000001001010100111111100101011111001110100110 2*4 S+ 3 32
0000110010100110110000001001010100111111011010101111001101011001 2*4 S+ 3 32
0000110010100110110000001001010100111111010110011111001101101010 2*4 S+ 3 32
0000110010100110110000000101100100111111101001101111001101011001 2*4 S+ 3 32
0000110010100110110000000101100100111111100101011111001101101010 1*4 S+ 3 32
0000110010100110110000000101100100111111011010101111001110010101 2*4 S+ 3 32
0000110010100110110000000011111100111010110001011111011001011100 2*1 S+ 3 32
0000110010100110110000000011111100110101001101011111100110101100 2*1 S+ 3 32
0000110010100110110000000011111100111111000011001111001110010101 1*1 S+ 3 32
0000110010100110110000000011111100111111110000001111001101011001 1*1 S+ 3 32
0000110010100110110000000011111100111111100101011111001100001100 2*1 S+ 3 32
0000110010100110110000000011111100111111010110011111001111000000 1*1 S+ 3 32
0000110010100110110011000011001100110011110011001111001101011001 2*2 S+ 3 32
0000110010100110110010101001111110010000110001010101011011111100 6*1 S+ 3 32
0000110010100110110010101001111110011111001101010101100100001100 2*1 S+ 3 32
0000110010100110110010101001111100110101011000001111001101011001 2*1 S+ 3 32
0000110010100110110010100101001110100101010110100110001110101111 2*1 S+ 3 32
0000110010100110110010100101001110011010110011110101110000111010 2*1 S+ 3 32
0000110010100110110010100101001110010101001111110101001111001010 1*1 S+ 3 32
0000110010100110110010100101001110011111010100110101100110100110 1*1 S+ 3 32
0000110010100110110010100101001100110101101011001111001101011001 2*1 S+ 3 32
0000110010100110110010100011010110100011010111000110010111001111 6*1 S+ 3 32
0000110010100110110010100011010110100011111101100110010101100101 2*1 S+ 3 32
0000110010100110110010100011010110011100101011110101101000111100 1*1 S+ 3 32
0000110010100110110010100011010110010011010111110101010111001100 2*1 S+ 3 32
0000110010100110110010100011010110011111011000000101100111110011 1*1 S+ 3 32
0000110010100110110010100011010110011111001101010101100110100110 1*1 S+ 3 32
0000110010100110110010100011010100110101110010101111001101011001 2*1 S+ 3 32
0000110010100110110010101111100110011100001101100101101001101001 2*1 S+ 3 32
0000110010100110110010101111100110011010001100000101110001101111 2*1 S+ 3 32
0000110010100110110010101111100110010101001111110101001101100000 1*1 S+ 3 32
0000110010100110110010101111100110010011001110010101010101100110 1*1 S+ 3 32
0000110010100110110010101111100110011111010100110101100100001100 2*1 S+ 3 32
0000110010100110110010101111100100110101000001101111001101011001 2*2 S+ 3 32
0000110010100110110010010000010110101001111111000110110001011111 2*1 S+ 3 32
0000110010100110110010010000010100111001111101011111110001010110 1*1 S+ 3 32
0000110010100110110010011100100100110110001101101111001101011001 1*1 S+ 3 32
0000110010100110110010011100100100110011010101011111011000111010 1*1 S+ 3 32
0000110010100110110010011100100100110011001100111111011001011100 1*1 S+ 3 32
0000110010100110110010011010111100110110010100001111001101011001 2*1 S+ 3 32
0000110010100110110010011001110000110000111111001111010111000110 2*1 S+ 3 32
0000110010100110110010011001110000111001011011001111110001010110 1*1 S+ 3 32
0000110010100110110010011001110000110110011000111111001101011001 1*1 S+ 3 32
0000110010100110110010011001110000110011100110011111011010100011 2*1 S+ 3 32
0000110010100110110010010110001110101111100111000110101001011001 2*1 S+ 3 32
0000110010100110110010010110001100111100100101101111100101010011 1*1 S+ 3 32
0000110010100110110010010110001100111001100100111111110001010110 1*1 S+ 3 32
0000110010100110110010010110001100110110100111001111001101011001 1*1 S+ 3 32
0000110010100110110010010110001100111111000011001111101011001001 2*1 S+ 3 32
0000110010100110110010010011011000111100101001011111100100110101 2*1 S+ 3 32
0000110010100110110010010011011000110110110010011111001101011001 2*1 S+ 3 32
0000110010100110110010011111101000111100010110101111100100000110 2*1 S+ 3 32
0000110010100110110010011111101000110110000001011111001101011001 1*2 S+ 3 32
0000110010100110110010011111101000110011010101011111011000001001 1*1 S+ 3 32
0000110010100110110010011111101000111111000011001111101001010000 2*1 S+ 3 32
0000110010100110110000111100001110010110100101100101100111110011 1*1 S+ 3 32
0000110010100110110000111100001110010110010110100101100100111111 1*1 S+ 3 32
0000110010100110110000111100001110010101001111110101101001011010 1*1 S+ 3 32
0000110010100110110000111100001110010011100100110101110011110110 2*1 S+ 3 32
0000110010100110110000111100001100111100001111001111001101011001 2*1 S+ 3 32
0000110010100110110000111100001100111001001110011111011001011100 1*1 S+ 3 32
0000110010100110110000110110100110010110001111000101100111110011 2*1 S+ 3 32
0000110010100110110000110110100110010101111100110101101000111100 2*1 S+ 3 32
0000110010100110110000110110100100111100100101101111001101011001 2*1 S+ 3 32
0000110010100110110000110110100100111100010110101111001110010101 1*1 S+ 3 32
0000110010100110110000110110100100111010010111001111010110010011 2*1 S+ 3 32
0000110010100110110000110110100100110101100111111111101001010000 1*1 S+ 3 32
0000110010100110110000110110100100110011100110011111110001010110 1*1 S+ 3 32
0000110010100110110011111001101010010101110000000101011011111100 6*2 S+ 3 32
0000110010100110110011111001101010010101101001100101011010011010 2*1 S+ 3 32
0000110010100110110011111001101010010101001111110101011000000011 2*2 S+ 3 32
0000110010100110110011111001101000110000011001011111001101011001 2*2 S+ 3 32
0000110010100110110011111001101000110011010101011111000001101001 2*1 S+ 3 32
0000000011111111000000001111111111111111000000001111111100000000 2*768 S+ 3 32
0000000011111111000011000011111111110011110000001111111100000000 2*8 S+ 3 32
0000000011111111000011110000111111110000111100001111111100000000 2*192 S+ 3 32
0000000011111111000011110000111111111100001100001111001111000000 1*16 S+ 3 32
0000000011111111110011001100110000110011001100111111111100000000 2*64 S+ 3 32
0000000011111111110011001010101000110011010101011111111100000000 1*16 S+ 3 32
0000000011111111110011000011001100110011110011001111111100000000 1*64 S+ 3 32
0000000011111111110011000011001100111111000011001111001111000000 1*8 S+ 3 32
0000000011111111110010101100101000110101001101011111111100000000 1*8 S+ 3 32
0000000011111111110010100101001100110101101011001111111100000000 1*8 S+ 3 32
0000000011111111110010100101001100111111000011001111010110100000 1*2 S+ 3 32
0000000011111111110000111100001100111100001111001111111100000000 1*32 S+ 3 32
0000000011111111110000111100001100111111000011001111110000110000 1*8 S+ 3 32
0000000011111111110000111010010100111100010110101111111100000000 1*16 S+ 3 32
0000110000111111110000001111001100111111000011001111001111000000 2*32 S+ 3 32
0000110000111111110000001111001100111111110000001111001100001100 2*16 S+ 3 32
0000110000111111110011001010101000110011010101011111001111000000 2*1 S+ 3 32
0000110000111111110011000011001100110011110011001111001111000000 2*8 S+ 3 32
0000110000111111110010101010110000110101010100111111001111000000 1*4 S+ 3 32
0000110000111111110010100101001100110101101011001111001111000000 2*4 S+ 3 32
0000110000111111110010100101001100110011110011001111010110100000 1*1 S+ 3 32
0000110000111111110000111100001100111100111100001111001100001100 2*4 S+ 3 32
0000110000111111110000111100001100110011110011001111110000110000 1*16 S+ 3 32
0000110000111111110000111010010100111111110000001111000001011010 2*1 S+ 3 32
0000110000111111110011110000001100110000111111001111001111000000 2*32 S+ 3 32
0000110000111111101000001111010101011111000010101111001111000000 2*8 S+ 3 32
0000110000111111101011001100101001010011001101011111001111000000 1*4 S+ 3 32
0000110000111111101011000011010101010011110010101111001111000000 1*4 S+ 3 32
0000110000111111101010011001101001010110011001011111001111000000 2*4 S+ 3 32
0000110000111111101010010110010101010110100110101111001111000000 2*8 S+ 3 32
0000110000111111101010010110010101010011110010101111011010010000 1*4 S+ 3 32
0000110000111111101001101001010101011001011010101111001111000000 2*8 S+ 3 32
0000110000111111101001101001010101010011110010101111100101100000 1*4 S+ 3 32
0000110000111111101001010101101001011010101001011111001111000000 1*8 S+ 3 32
0000000011001100000000001010101010011111100111111001111111111001 1*4 S- 3 32
0000000011001100000011000011111110100011010111001010111110101111 1*1 S- 3 32
0000000011001100000011000011111100110011110011000011111100111111 1*4 S- 3 32
0000000011001100000010100101111101100101110011110110111101011100 1*1 S- 3 32
0000000011001100000010100101111101011100011011110101011011111100 1*1 S- 3 32
0000000011001100000010100101111101010101110011000101111101011111 3*1 S- 3 32
0000000011001100000010100101111101010101011001100101111111110101 1*1 S- 3 32
0000000011001100000000111100111111001010111110011100100111111010 1*2 S- 3 32
0000000011001100000000111100111111111010110010011111100111001010 1*2 S- 3 32
0000000011001100110010101001111110101001101010010110001111111010 1*1 S- 3 32
0000000011001100110010101001111110100011011011110110100100111100 1*1 S- 3 32
0000000011001100110010101001111110011100111110100101011010101001 1*2 S- 3 32
0000000011001100110010101001111110011001101010100101001111111001 1*1 S- 3 32
0000000011001100110010101001111110010011011011000101100100111111 1*1 S- 3 32
0000000011001100110010100101001110010101011010100101111111110101 1*1 S- 3 32
0000000011001100110000110000111100111010011011111111100110101100 1*1 S- 3 32
0000000011001100110000110000111100111010001110101111100111111001 1*1 S- 3 32
0000000011001100110000111100001110101001111111000110101011110011 1*1 S- 3 32
0000000011001100110000111010010100111001110001101111101010101111 1*1 S- 3 32
0000000011001100110011110000001100111010001110101111010111110101 1*1 S- 3 32
0000000011001100110011111010100100111010100100001111010111110101 1*1 S- 3 32
0000000011001100110011111010100100110110110010011111100110101100 1*1 S- 3 32
0000000011001100110011111010100100110011110011001111110010101001 1*4 S- 3 32
0000000011001100101010011010100110011111110010100011011010101111 1*1 S- 3 32
0000000011001100101010011010100101011111000010101111011001101111 1*1 S- 3 32
0000000011001100101010010110010101011111011011001111011011000101 1*2 S- 3 32
0000110010100110110010101001111110011010011001010101110001011100 1*1 S- 3 32
0000110010100110110010101001111110010101100101010101001110101100 1*1 S- 3 32
0000110010100110110010100101001110100011011011110110010110011010 3*1 S- 3 32
0000110010100110110010100101001110011001001100110101111111000110 1*1 S- 3 32
0000110010100110110010100101001110010101011010100101001110011111 1*1 S- 3 32
0000110010100110110010100101001110010011010111110101010110101010 1*1 S- 3 32
0000110010100110110010100101001100110011011001101111010110010011 1*1 S- 3 32
0000110010100110110010100011010110010000011011110101011011111100 1*1 S- 3 32
0000110010100110110010100011010110011001010101010101111111000110 1*1 S- 3 32
0000110010100110110010100011010110010101011010100101001111111001 1*1 S- 3 32
0000110010100110110010100011010110010011111101010101010101100110 1*1 S- 3 32
0000110010100110110010100011010100110011101010101111010100111001 1*1 S- 3 32
0000110010100110110010101111100110011100011000110101101000111100 1*1 S- 3 32
0000110010100110110010101111100110011111000001100101100101011001 1*1 S- 3 32
0000110010100110110010101111100100110101010100111111001100001100 1*1 S- 3 32
0000110010100110110010011100100100111100001111001111100101010011 1*1 S- 3 32
0000110010100110110010011001110000111100000011111111100100110101 3*1 S- 3 32
0000110010100110110010011001110000110101100111111111000010100101 1*1 S- 3 32
0000110010100110110010011001110000111111011010101111101001010000 1*1 S- 3 32
0000110000111111110010101100101000110011010101011111010110100000 1*4 S- 3 32
1100110000110011110011000011001100110011110011000011001111001100 6*256 S+ 0 32
1100110000110011110010100101001100110101101011000011001111001100 6*4 S+ 0 32
1100110000110011110000111100001100111100001111000011001111001100 2*64 S+ 0 32
1100110000110011110000111100001100111010010111000011010110101100 1*8 S+ 7 32
1100110000110011110000111010010100111010010111000011010111001010 2*2 S+ 7 32
1100110000110011101001011010010101011010010110100011001111001100 2*32 S+ 0 32
1100110000110011101001011010010101010011110010100011101001011100 2*8 S+ 7 32
1100110000110011101001011001011001011010011010010011001111001100 2*16 S+ 0 32
1100101001010011101000111100010101011100001110100011010110101100 6*32 S+ 0 32
1100101001010011101001011001011001010110101010010011100101101100 3*4 S- 7 32

